Optimal environment localization

Quantum channels model many physical processes. For this reason, hypothesis testing between quantum channels is a fundamental task in quantum information theory. Here we consider the paradigmatic case of channel position finding, where the aim is to determine the position of a target quantum channel within a sequence of background channels. We explore this model in the setting of bosonic systems, considering Gaussian channels with the same transmissivity (or gain) but different levels of environmental noise. Thus the goal of the problem becomes detecting the position of a target environment among a number of identical background environments, all acting on an input multi-mode system. We derive bounds for the ultimate error probability affecting this multi-ary discrimination problem and find an analytic condition for quantum advantage over protocols involving classical input states. We also design an explicit protocol that gives numerical bounds on the ultimate error probability and often achieves quantum advantage. Finally, we consider direct applications of the model for tasks of thermal imaging (finding a warmer pixel in a colder background) and quantum communication (for localizing a different level of noise in a sequence of lines or a frequency spectrum).

==> OEL_supplementary/Discriminating_between_additive_noise_channels.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    179463,       4057]
NotebookOptionsPosition[    175497,       3999]
NotebookOutlinePosition[    175870,       4015]
CellTagsIndexPosition[    175827,       4012]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "outputs", " ", "of", " ", "two", " ", "additive", 
    " ", "noise", " ", "channels", " ", "for", " ", "an", " ", "input", " ", 
    RowBox[{"TMSV", ".", " ", "Squeezing"}], " ", "is", " ", "parametrised", 
    " ", "by", " ", 
    RowBox[{"a", ".", " ", "\[Nu]"}], " ", "is", " ", "the", " ", "induced", 
    " ", 
    RowBox[{"noise", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"init", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"1", "/", "4"}]}], "]"}], 
           RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"1", "/", "4"}]}], "]"}], 
           RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
          RowBox[{"a", " ", 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addNoise1", "=", 
     RowBox[{"init", "+", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "\[Nu]1", ",", "\[Nu]1"}], "}"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addNoise2", "=", 
     RowBox[{"init", "+", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "\[Nu]2", ",", "\[Nu]2"}], "}"}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7873950257734137`*^9, 3.787395026078067*^9}, {
  3.7873954790650263`*^9, 3.787395503650008*^9}, {3.7873956171092224`*^9, 
  3.7873956494770913`*^9}, {3.7873956868820066`*^9, 3.787395687213334*^9}, {
  3.787577503278445*^9, 3.787577504203787*^9}, {3.7894012569636574`*^9, 
  3.789401262432332*^9}, {3.7904974532387114`*^9, 3.790497458994645*^9}, {
  3.7904974989155464`*^9, 3.790497506219183*^9}, {3.790497541507471*^9, 
  3.7904975419110355`*^9}, {3.790497625106065*^9, 3.790497625485382*^9}, {
  3.79049776536773*^9, 3.7904978038660927`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"a54dd22f-3c71-4bb5-944b-a36302384572"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "now", " ", "calculate", " ", "the", " ", "fidelity", " ", "of",
     " ", "the", " ", "outputs", " ", "of", " ", "two", " ", "additive", " ", 
    "noise", " ", 
    RowBox[{"channels", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"condsAdd", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[Nu]1", ">", "0"}], ",", 
       RowBox[{"\[Nu]2", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dimensions", "[", "addNoise1", "]"}], ",", 
        RowBox[{"Dimensions", "[", "addNoise2", "]"}]}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"n", "/", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ainv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{
            RowBox[{
            "Sigma", ".", "addNoise1", ".", "Sigma", ".", "addNoise2"}], "-", 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "4", "]"}], "/", "4"}]}], "]"}], 
          ",", "condsAdd"}], "]"}], "/", 
        RowBox[{"Det", "[", 
         RowBox[{"addNoise1", "+", "addNoise2"}], "]"}]}], ",", "condsAdd"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Binv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"addNoise1", "+", 
          RowBox[{
           RowBox[{"I", "/", "2"}], "*", "Sigma"}]}], "]"}], 
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"addNoise2", "+", 
           RowBox[{
            RowBox[{"I", "/", "2"}], "*", "Sigma"}]}], "]"}], "/", 
         RowBox[{"Det", "[", 
          RowBox[{"addNoise1", "+", "addNoise2"}], "]"}]}]}], ",", 
       "condsAdd"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Xi", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "Ainv", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "Binv", "]"}]}]}], ",", "condsAdd"}], "]"}], 
      "+", 
      RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\"\<Fidelity expression\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"fidAdditive", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "Xi", "]"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Xi", "-", "1"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Det", "[", 
          RowBox[{"addNoise1", "+", "addNoise2"}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}]}]}], ",", "condsAdd"}], "]"}]}], 
   "\[IndentingNewLine]", 
   "\"\<Limit of the fidelity expression as squeezing goes to infinity.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"addNoiseFid", "=", 
    RowBox[{"Limit", "[", 
     RowBox[{"fidAdditive", ",", 
      RowBox[{"a", "\[Rule]", "Infinity"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\"\<Classical fidelity expression\>\"", "\[IndentingNewLine]", 
   RowBox[{"classicalFidAdditive", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"fidAdditive", "/.", 
        RowBox[{"a", "\[Rule]", 
         RowBox[{"1", "/", "2"}]}]}], ")"}], ",", "condsAdd"}], "]"}]}], 
   "\[IndentingNewLine]", 
   "\"\<Reparametrise the Choi fidelity in terms of \[Nu]Av and \
\[Nu]Dif.\>\"", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"\[Nu]1", " ", "\[Nu]2"}]]}], 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Nu]1", "\[Rule]", 
        RowBox[{"\[Nu]Av", "-", 
         RowBox[{"\[Nu]Dif", "/", "2"}]}]}], ",", 
       RowBox[{"\[Nu]2", "\[Rule]", 
        RowBox[{"\[Nu]Av", "+", 
         RowBox[{"\[Nu]Dif", "/", "2"}]}]}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   "\"\<Differentiate the Choi fidelity expression in terms of r = \[Nu]Dif/\
\[Nu]Av.\>\"", "\[IndentingNewLine]", 
   RowBox[{"D", "[", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox[
        SuperscriptBox["r", "2"], "4"]}]], ",", "r"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.787402389073886*^9, 3.787402515226546*^9}, {
  3.7874030168723755`*^9, 3.7874030174862638`*^9}, {3.7874031051129427`*^9, 
  3.787403105478677*^9}, {3.787403544170575*^9, 3.787403552844833*^9}, {
  3.7894008251513543`*^9, 3.7894008693248596`*^9}, {3.7894010278648844`*^9, 
  3.789401046929474*^9}, {3.789401263245144*^9, 3.7894012663133736`*^9}, {
  3.7894014666022673`*^9, 3.7894014848434196`*^9}, {3.789836706585433*^9, 
  3.789836706605382*^9}, {3.7904975424658947`*^9, 3.79049754313925*^9}, {
  3.7904976261913605`*^9, 3.790497628112342*^9}, {3.790497846945983*^9, 
  3.790497859075437*^9}, {3.790497996426075*^9, 3.7904980020495157`*^9}, {
  3.790498238799618*^9, 3.7904982893430405`*^9}, {3.7904984026701126`*^9, 
  3.7904984148030343`*^9}, {3.7904984864560957`*^9, 3.7904984929648733`*^9}, {
  3.7905408064711695`*^9, 3.7905408076742907`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"df2cece2-c728-45a4-b069-d921420b3d8c"],

Cell[BoxData["\<\"Fidelity expression\"\>"], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.808425408329462*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"e9f6091c-e4a2-4c3f-b5ac-dd2697413e77"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "a", " ", 
    SqrtBox[
     RowBox[{"\[Nu]1", " ", "\[Nu]2"}]]}], "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "a", " ", "\[Nu]1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "a", " ", "\[Nu]2"}]}], ")"}]}]]}], 
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.808425408471598*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"9e083a80-d351-41c5-8c5b-2363c6d80a74"],

Cell[BoxData["\<\"Limit of the fidelity expression as squeezing goes to \
infinity.\"\>"], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.8084254084787264`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"eaf34252-b6d4-49d3-a5e4-5923bae19fb5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"\[Nu]1", " ", "\[Nu]2"}]]}], 
  RowBox[{"\[Nu]1", "+", "\[Nu]2"}]]], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.8084254093870397`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"ff7f2d66-4aab-48a5-8f57-100c24f81d89"],

Cell[BoxData["\<\"Classical fidelity expression\"\>"], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.808425409392189*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"d59168af-e174-4675-812a-c974040b4423"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     RowBox[{"\[Nu]1", " ", "\[Nu]2"}]]}], "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Nu]1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Nu]2"}], ")"}]}]]}]]], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.8084254094757547`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"3cbb7bb4-62c3-4049-9e18-a0e9c87a368f"],

Cell[BoxData["\<\"Reparametrise the Choi fidelity in terms of \[Nu]Av and \
\[Nu]Dif.\"\>"], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.8084254094829626`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"1b3f113b-c1f4-4b5f-b61a-df1fce8787cd"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["\[Nu]Av", "2"]}], "-", 
    SuperscriptBox["\[Nu]Dif", "2"]}]], 
  RowBox[{"2", " ", "\[Nu]Av"}]]], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.8084254094890227`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"2a966595-ca76-48b5-8c97-8d23d6b04a50"],

Cell[BoxData["\<\"Differentiate the Choi fidelity expression in terms of r = \
\[Nu]Dif/\[Nu]Av.\"\>"], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.808425409493291*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"559b86ef-983e-4a73-9afa-0bf46b623830"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["r", 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      FractionBox[
       SuperscriptBox["r", "2"], "4"]}]]}]]}]], "Output",
 CellChangeTimes->{3.7905408976679564`*^9, 3.7915557446591177`*^9, 
  3.7923466451868134`*^9, 3.793628029411491*^9, 3.794624351462503*^9, 
  3.808425409498158*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"4fae6168-fe00-4e4d-9e22-4230785d0dc8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "the", " ", "quantum", " ", "upper", " ", "and", " ", 
    "lower", " ", "bounds", " ", 
    RowBox[{"(", 
     RowBox[{"for", " ", "error", " ", "probability"}], ")"}], " ", "and", 
    " ", "the", " ", "classical", " ", "lower", " ", 
    RowBox[{"bound", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"errorProbLowerBoundAddNoise", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"m", "-", "1"}], 
        RowBox[{"2", "m"}]], " ", 
       RowBox[{"addNoiseFid", "^", 
        RowBox[{"(", 
         RowBox[{"4", "M"}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"errorProbUpperBoundAddNoise", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}], " ", 
       RowBox[{"addNoiseFid", "^", 
        RowBox[{"(", 
         RowBox[{"2", "M"}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"classicalLowerBoundAddNoise", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"m", "-", "1"}], 
        RowBox[{"2", "m"}]], " ", 
       RowBox[{"classicalFidAdditive", "^", 
        RowBox[{"(", 
         RowBox[{"4", "M"}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Find", " ", "the", " ", "minimum", " ", "number", " ", "of", " ", 
     "probes", " ", "at", " ", "which", " ", "we", " ", "can", " ", "prove", 
     " ", "quantum", " ", 
     RowBox[{"advantage", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MAdditiveBoundary", "=", 
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "m"}], "]"}], 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"\[Nu]1", " ", "\[Nu]2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox[
               RowBox[{"\[Nu]1", " ", "\[Nu]2"}]]}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Nu]1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Nu]2"}], ")"}]}]]}], ")"}], "2"]}]], 
        "]"}]}]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7874097822781296`*^9, 3.787409788486065*^9}, {
   3.7874098474307013`*^9, 3.787409867542684*^9}, {3.7874101365967765`*^9, 
   3.787410144665765*^9}, {3.78741021260354*^9, 3.7874103021800838`*^9}, {
   3.7874103573869333`*^9, 3.787410377162099*^9}, 3.787413692710512*^9, {
   3.7875825755115747`*^9, 3.787582602374439*^9}, {3.7894012884453316`*^9, 
   3.789401297093396*^9}, {3.789401494118395*^9, 3.789401497435263*^9}, {
   3.789429671674713*^9, 3.789429672094597*^9}, {3.7898367066145144`*^9, 
   3.789836706631468*^9}, {3.7904975599492674`*^9, 3.7904975646434393`*^9}, {
   3.7904976016802607`*^9, 3.7904976057891865`*^9}, {3.7904984627656097`*^9, 
   3.790498466335332*^9}, 3.790498557470216*^9, {3.7904985927284436`*^9, 
   3.7904986023560944`*^9}, {3.7904986829078107`*^9, 3.790498698964937*^9}, 
   3.7904987394182997`*^9, {3.790498796223462*^9, 3.790498817884921*^9}, {
   3.793627424127746*^9, 3.7936274691872396`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"2cb1ff43-43ac-46a9-ab77-a0f9687094ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compare", " ", "the", " ", "classical", " ", "LB", " ", "with", " ", 
    "the", " ", "quantum", " ", 
    RowBox[{"UB", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "\"\<Plot the classical lower bound and the quantum upper bound for some \
additive noise channels.\>\"", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{
            RowBox[{"10", 
             RowBox[{"Log10", "[", "classicalLowerBoundAddNoise", "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", "0.5"}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", "1.5"}], ",", 
              RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "131", ",", "170"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{
            RowBox[{"10", 
             RowBox[{"Log10", "[", 
              RowBox[{"Min", "[", 
               RowBox[{"errorProbUpperBoundAddNoise", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "m"}]}]}], "]"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", "0.5"}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", "1.5"}], ",", 
              RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "131", ",", "170"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
       "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<5 channels, target \[Xi] = 0.5, background \[Xi] = 1.5\>\""}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<classical LB\>\"", ",", "\"\<quantum UB\>\""}], "}"}]}]}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{
            RowBox[{"10", 
             RowBox[{"Log10", "[", "classicalLowerBoundAddNoise", "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", "0.5"}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", "1"}], ",", 
              RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "101", ",", "140"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{
            RowBox[{"10", 
             RowBox[{"Log10", "[", 
              RowBox[{"Min", "[", 
               RowBox[{"errorProbUpperBoundAddNoise", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "m"}]}]}], "]"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", "0.5"}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", "1"}], ",", 
              RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "101", ",", "140"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
       "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<5 channels, target \[Xi] = 0.5, background \[Xi] = 1\>\""}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<classical LB\>\"", ",", "\"\<quantum UB\>\""}], "}"}]}]}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{
            RowBox[{"10", 
             RowBox[{"Log10", "[", "classicalLowerBoundAddNoise", "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", "0.4"}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", "1.4"}], ",", 
              RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "31", ",", "70"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{
            RowBox[{"10", 
             RowBox[{"Log10", "[", 
              RowBox[{"Min", "[", 
               RowBox[{"errorProbUpperBoundAddNoise", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "m"}]}]}], "]"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", "0.4"}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", "1.4"}], ",", 
              RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "31", ",", "70"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
       "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<5 channels, target \[Xi] = 0.4, background \[Xi] = 1.4\>\""}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<classical LB\>\"", ",", "\"\<quantum UB\>\""}], "}"}]}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7874104088108745`*^9, 3.787410453140994*^9}, {
  3.7874105121879807`*^9, 3.787410620376438*^9}, {3.7874106585207167`*^9, 
  3.787410718238513*^9}, {3.787410804472763*^9, 3.787410896372314*^9}, {
  3.787578373209998*^9, 3.787578426447266*^9}, {3.7875784706834784`*^9, 
  3.7875785224483147`*^9}, {3.7875790782998233`*^9, 3.787579162064171*^9}, {
  3.7875792128584547`*^9, 3.787579261396824*^9}, {3.787580142659898*^9, 
  3.7875802750580664`*^9}, {3.789401303698907*^9, 3.7894013076499963`*^9}, {
  3.790497570781167*^9, 3.7904975729122*^9}, {3.790497611168253*^9, 
  3.7904976139779687`*^9}, {3.790498698972231*^9, 3.7904986989837217`*^9}, {
  3.7904987394329576`*^9, 3.7904987394414864`*^9}, {3.7904989050789385`*^9, 
  3.7904989938594413`*^9}, {3.7936274776471467`*^9, 3.7936275870189543`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"aa3cb6a7-8cba-45f6-9285-90b427e381e5"],

Cell[BoxData["\<\"Plot the classical lower bound and the quantum upper bound \
for some additive noise channels.\"\>"], "Output",
 CellChangeTimes->{3.790540899683518*^9, 3.7915557467170286`*^9, 
  3.7923466469031906`*^9, 3.7936280306754007`*^9, 3.79462435343449*^9, 
  3.808425409902104*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"e11cc5d5-e6c8-434d-8f15-37f1cbdde5af"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtzU1IFHEcxvFpK3qxyIMWlMgsHqYuWYZdVuohFnrDopItOtT/P/+Z0lyJ
3silsIG29pS50MGYoimMLSovW3rSZsVDuSRK72WylSYIidYhDbIXe37w8ONz
+gbNo7vtgKZpK//u3585IbBeTqRKBpU/Y0fg59OR4PRs6789gY6yQffNKtoX
OOe+KEzvpHMC4TnZy5dO0ZrEvLrMgmqX1iWyL9vPb8rQkGjc0PqraIQWErtS
Lad/LLLZlyjIdyf6y2hP4nV9svb+PtqXcD8mhi820DmJA9saDsoWWjMRTJ98
G+qhdRNDK2r3LB2nYSIVl8/GCw+xbyL6de/mbIh2TJRGdmRuS9oz8b0zHHIS
tG+izQg92v+AzpmINa0tLX9OawoVU8bdJVO0rvBbFpeMFh9mX6G7p+B6d5gW
Col1ectuHKEdha3XZiVjTbSnsHju5MKqNtpX6Ksbi68eoHMKV14NTc8PVLNv
IbLxff1ng9YtLL/T/62jkoaFD/lPos0naGHBi3V+OX6VdiyoTw9F5WPas2Bs
v/fOGKZ9C6Ppm1WBvBr2LbQWNfcOrKE1G8cuNG5pj9C6jfKxeFfyLA0bk5Ez
FdFbNf4fjgfU5w==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtzV1IU3EcxvHDUJTyIqHEMugIRjUWQQkRynikJRXaaIwWsej/co5LEhJR
giG4cITRy4VZSmYcygxTVtKwKMODFEFJFHUVgw6xq1hELxZE7/b84OHH5+pb
rY5GbJ9hGOv/7t9fPCHwu//l00dZ7S46JXAhuOSxm6MdgcA7zN0vsv7bFZg7
f+zBdID2BGINmbtTUdqQeF/I357spk2J3qGqm9dHaUisDEVuXJmnhcStD33X
Rr7QKYnG4VlnaLXNvkSu8evwuRDtSnR8CgyebaM9idLLuv/kAG0ojOy6eCY9
Q5sKWxae9/XkaSg8cUrSybIW9hVEU7Cnq5ZOKSx860y2x2lH4dTVia4jadpV
qA6/bW+ZpD2FO98r2+Qr2tDYMxZOxH/QpkZ+7wkVq0mwr5H8OXMw0kQLjWXj
n/c3d9IpjbGoP7rzEu1o1BkyvP0h7Wq8mBjcHSzQnkYi9mzHtuWH2bfwy1fc
UFtPmxYGMnX1mywaFvwHOrb6T9PCwmzx+Oa1WTplYd/Um41mjnYsFOIVG6qK
Wtm3cLy0uaYiQHsWKrO9a8qjtGEjc+jeqrJu2rQRWvpxRckoDRuvp9eV++Zb
3T/iacyg
         "]]}, {}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, AxesOrigin -> {130.390625, -155.21283967973145`}, 
     PlotRange -> {{131., 
      170.}, {-206.37525232083027`, -157.64914504359328`}}, PlotRangeClipping -> 
     True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"probes\"", TraditionalForm], 
       FormBox["\"error probability (dB)\"", TraditionalForm]}, 
     AxesOrigin -> {130.390625, -155.21283967973145`}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"5 channels, target \[Xi] = 0.5, background \[Xi] = 1.5\"", 
       TraditionalForm], 
     PlotRange -> {{131., 
      170.}, {-206.37525232083027`, -157.64914504359328`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"classical LB\"", "\"quantum UB\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.790540899683518*^9, 3.7915557467170286`*^9, 
  3.7923466469031906`*^9, 3.7936280306754007`*^9, 3.79462435343449*^9, 
  3.808425410121683*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"22bc3dc7-4d7a-4d16-a619-b258d5c33a94"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1zV1IU3EYx/H/FrQY5E0Xc0NlQVJarHYliI6fQZtlbRpK7Oy8/M9ACKJC
3VGhi86Fq1Gb0J29gK+TfAEpusg85ilv7KrpRKgbrUG0VVDMF+iqsmd/eHj4
XHyf/9HozcudVsbYib/zb+8/hOEZG3w7/Chg7lsPw7+Rfnp1lWyGIdkXB72H
mv+bCYj51mO/fWQISHZ/E5Y1si5gfNLalJwlmwIWPjqPd+RKfQTZMu/hKtd5
6iMonG0ufmkl6xFY+5QPc3fJZgSumd6l/tdkJsKzmUo37ZR6EeeOpO/bT12g
XoQYMLqyUbIpoudW9sqTh2Qm4d5cobEzQ4aE0ZzlmMfWQr2EeYfTvtdINiVk
Ws78XIqRmYz87cBGYoYMGZYXstH2udTLcH3VxlzOi9TL8FakErkQmSnwt07c
mL1DhgJ5YKFdWyTrCrSXa/W+7VKvIPk977advEQ9xzO3xZZRyW6OlfbyH0ND
ZHBsJk5n1fdkzrFr+OdrDwbpPkfZL2m42EAe4aiu1uJGD9nk8IWT1+LT5C2O
jtR4W/ATmam4/uZVnaM8RP+rGNhZrdwKkqHicU3+wFSczFU8l1ihyyDrKt49
cGTqiyHzDxytyK8=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtzVFIU2EYxvEvJxQ1IrIRFpIHNiqKwQINpMEDojPTJonJds7O+U6kdmFY
grSb7Cu8CCNjN2ohYtnFsIgVhWILZunF6CIziBAaoRJqopCIkRWaPi+8vPwu
/rzahaZzdVlCiCMb+/9uDkLYO+W4YUyUpjatQpj9/eDw55zAllMhjOScGA/W
0CKM7uPpaLqTRhhXS6RW/IVWYZSZq+lkbhn7MLRrHc2FOi10/LrnOZjooaHj
Qzz57miGVjriI9WN/YdOs9ehJuf35dm0MFC7fPNN5yMaBrzO3Po9M7QysN2T
2N3uKWdvIOMPDDoaaBHBq/MZ63qcRgR3m1p2rM7RKoL6287nV46dYR+B/2F/
aL6RFiZcw0VZF5/RMLEw8XHg6xKtTIz+uFRd66tgb6InW/wZb6aFhZa8rsfl
L2lYqCj0Vo6u0MqCOzi24j9Zyd7CWoPROxilhcQntVzqG6bzJZ7cb18aWKMh
ceuF1u32n92ylNDfD6G3lVYSvpng3P4U3Sex8+/3WGxbkP8kplytRbuK6W8S
r72u6bY2WtiIBZ7e+TdG59soSGgHko4q/rfRd+ryYtRNSxvO9NDbghJa2YjW
ZHf9rKtKrQPK5cj1
         "]]}, {}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, 
     AxesOrigin -> {100.39062500000001`, -44.64597357085155}, 
     PlotRange -> {{101., 140.}, {-65.59293151305417, -45.643447758575476`}}, 
     PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox["\"probes\"", TraditionalForm], 
       FormBox["\"error probability (dB)\"", TraditionalForm]}, 
     AxesOrigin -> {100.39062500000001`, -44.64597357085155}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"5 channels, target \[Xi] = 0.5, background \[Xi] = 1\"", 
       TraditionalForm], 
     PlotRange -> {{101., 140.}, {-65.59293151305417, -45.643447758575476`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"classical LB\"", "\"quantum UB\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.790540899683518*^9, 3.7915557467170286`*^9, 
  3.7923466469031906`*^9, 3.7936280306754007`*^9, 3.79462435343449*^9, 
  3.8084254102692795`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"68f4c98d-da31-49e0-b933-72fdaea74f0b"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQH2DpJVWYKLHrofgPAdHFylqmuzpnlA+A0ODvm7
ul8aeXtC5R0dZkbNCf39H8pvcHQ4+mvNwcNbvKDyTg4fZu3V7cn0hso7OUha
n5sZIucDlXd2cL19j1X2MpTf4OyQX/2+8Gm7L1TexWG2NMO9tTZ+UHkXh6O7
BbzKPkL5DK4O76MVt9kt84fKuzrw/pOY2KwbAJV3c1D2Uzz+vB3Kb3BzsJin
+df7EUze3cH3naHxBptAqLy7Q5KdVabIdCifwcOhvM9pfsVHmLyHQ989r6t3
vIOg8p4Oi/SCuR2XQfkNng476qIdlzIEQ+W9HM6dSy7njIbyG7wcHsvlrM3d
CpP3dviRV/L4In8IVN7bgW9/jaRZFpTP4OOgxN/qP+sITN7HwSK+t/WfXChU
3tfBd/3U3UmVUH6Dr0PS/7kfj12Gyfs5lPsvU9fWC4PK+zn0zl8X298B5TP4
Oyx6v23y50cweX+H7fb7T4bbhkPlAxzO9R//v3s6lO8Q4PDo/nlThU9QfkOA
w0/9G9ktPhEQ/oEAB76GBwtfLIPyGQIdlC+8uO7DGAnVH+hgofCRd2M0lN8Q
6OBb8NNZdFvkAQBCDsbq
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQH2DtbrTJZ9uup6AMJ3cJiZUHtEYbEbhN/g4PBV
6NgjvwJ3qLyjQ/BRPsZaWw+ovKPDhvJw+dVcnlB5Jwc+rQW2N69D+Q1ODll3
XkSzL/WCyjs7nOwzrDIt8obKOzuoOVbNSLb3gcq7ODR+PrRtIo8vVN7F4f5S
7qv7b0L5DK4ONhEhn98u84PKuzrM4porKFPiD5V3c6i590l8qUIAVN7NYZW5
uLpNO5TP4O5wc4K12eW3MHl3B/ZX8a5ZIYFQeQ8Hc+eWEMbdUH6Dh0PqnBXJ
MxSDoPKeDlO+ninS74DyGzwdDvt9bDz2Dibv5fBpuejE2NBgqLyXgwKj1YIv
u6F8Bm8H/6i49d1KIVB5b4fazU37lDqhfAYfhzU8y8/ufA+T93G4lXr6TkBY
KFTe14Fj//vXz/dA+Q2+DuYSIr/rlMOg8n4OqYUWXGJdUH6Dn8OUUzGSaz/A
5P0dDik3ariEh0Pl/R0+1Sw1v70XymcIcFC4dtKtSCUCwncIcPDXfxfK2Q3l
NwQ41HQIpS74COUfCHBY89CsxDwiEqo/0OG2VXTzuX1QvkOgA9eU+kmpqlFQ
/YEO5m8XL/zTHXUAAAYswb8=
         "]]}, {}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, AxesOrigin -> {30.390625000000004`, 0}, 
     PlotRange -> {{31., 70.}, {-106.1872943974348, 0}}, PlotRangeClipping -> 
     True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"probes\"", TraditionalForm], 
       FormBox["\"error probability (dB)\"", TraditionalForm]}, 
     AxesOrigin -> {30.390625000000004`, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"5 channels, target \[Xi] = 0.4, background \[Xi] = 1.4\"", 
       TraditionalForm], PlotRange -> {{31., 70.}, {-106.1872943974348, 0}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"classical LB\"", "\"quantum UB\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.790540899683518*^9, 3.7915557467170286`*^9, 
  3.7923466469031906`*^9, 3.7936280306754007`*^9, 3.79462435343449*^9, 
  3.808425410442584*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"71405707-e652-46cf-94e3-f0d3048fc357"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "parameter", " ", "of", " ", "the", " ", 
    "channel", " ", "that", " ", "shows", " ", "whether", " ", "we", " ", 
    "can", " ", "prove", " ", "quantum", " ", 
    RowBox[{"advantage", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "\"\<Channel parameter must be greater than 1 to prove a quantum advantage.\
\>\"", "\[IndentingNewLine]", 
   RowBox[{"channelParamAddNoise", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Nu]1", "+", "\[Nu]2"}], 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"\[Nu]1", " ", "\[Nu]2"}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Nu]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Nu]2"}], ")"}]}]]}], ")"}], "2"], 
         SqrtBox[
          RowBox[{"\[Nu]1", " ", "\[Nu]2"}]]}]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]1", "\[Rule]", 
          RowBox[{"\[Nu]Av", "-", 
           RowBox[{"\[Nu]Dif", "/", "2"}]}]}], ",", 
         RowBox[{"\[Nu]2", "\[Rule]", 
          RowBox[{"\[Nu]Av", "+", 
           RowBox[{"\[Nu]Dif", "/", "2"}]}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]Av", "-", 
          RowBox[{"\[Nu]Dif", "/", "2"}]}], ">", "0"}], ",", 
        RowBox[{"\[Nu]Dif", ">", "0"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   "\"\<Solve for the point at which we can prove a quantum advantage, for \
fixed \[Nu]Dif.\>\"", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"channelParamAddNoise", "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"\[Nu]Av", "-", 
           RowBox[{"\[Nu]Dif", "/", "2"}]}], ">", "0"}], ",", 
         RowBox[{"\[Nu]Dif", ">", "0"}]}], "}"}], ",", "\[Nu]Av"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]Av", "-", 
         RowBox[{"\[Nu]Dif", "/", "2"}]}], ">", "0"}], ",", 
       RowBox[{"\[Nu]Dif", ">", "0"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   "\"\<Differentiate the channel parameter with regard to \[Nu]Dif, then \
solve for the minimum.\>\"", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"channelParamAddNoise", ",", "\[Nu]Dif"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]Av", "-", 
         RowBox[{"\[Nu]Dif", "/", "2"}]}], ">", "0"}], ",", 
       RowBox[{"\[Nu]Dif", ">", "0"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Nu]Av"}], ")"}], "2"]}], "-", 
          SuperscriptBox["\[Nu]Dif", "2"]}], "\[Equal]", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Nu]Av", "2"]}], "-", 
            SuperscriptBox["\[Nu]Dif", "2"]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Nu]Av", "-", 
          RowBox[{"\[Nu]Dif", "/", "2"}]}], ">", "0"}], ",", 
        RowBox[{"\[Nu]Dif", ">", "0"}]}], "}"}], ",", "\[Nu]Av"}], "]"}], 
    "]"}], "\[IndentingNewLine]", 
   "\"\<Plot the position of the minimum of the channel parameter, the \
boundary at which we can prove a quantum advantage and the maximum value of \
\[Nu]Dif.\>\"", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Nu]Dif", "/", "2"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Nu]Dif", "2"], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Nu]Dif", "2"], " ", "#1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Nu]Dif", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Nu]Dif", "4"]}]}], ")"}], " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Nu]Dif", "2"]}]}], ")"}], " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Nu]Dif", "2"]}]}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]Dif", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Nu]Dif\>\"", ",", "\"\<\[Nu]Av\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<max \[Nu]Dif\>\"", ",", "\"\<min \[Nu]Dif for adv\>\"", ",", 
        "\"\<minimum of channel param\>\""}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   "\"\<Solve for the point at which we can prove a quantum advantage, for \
fixed \[Nu]Av.\>\"", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Nu]Dif", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Nu]Dif", "2"], " ", "#1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Nu]Dif", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Nu]Dif", "4"]}]}], ")"}], " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Nu]Dif", "2"]}]}], ")"}], " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
        "\[Equal]", "\[Nu]Av"}], ",", "\[Nu]Dif"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]Av", ">", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Nu]Av"}], ",", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"32", 
           SuperscriptBox["\[Nu]Av", "4"]}], "-", 
          RowBox[{"8", 
           SuperscriptBox["\[Nu]Av", "2"]}], "-", 
          RowBox[{"8", " ", "\[Nu]Av"}], "-", "1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Nu]Av"}], " ", "+", "1"}], ")"}], 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "\[Nu]Av"}]}]]}]}]], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "\[Nu]Av"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]Av", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<Region in which we can show quantum advantage for additive noise \
channels\>\""}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Nu]\), \(av\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Nu]\), \(dif\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<max \!\(\*SubscriptBox[\(\[Nu]\), \(dif\)]\)\>\"", ",", 
          "\"\<min \!\(\*SubscriptBox[\(\[Nu]\), \(dif\)]\) for \
advantage\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.3", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.787583055149807*^9, {3.7875831606557674`*^9, 3.787583261592949*^9}, {
   3.787583293487486*^9, 3.787583419066445*^9}, {3.7875835980174875`*^9, 
   3.787583603922778*^9}, {3.7876532560618153`*^9, 3.7876532671844735`*^9}, {
   3.7894013095003347`*^9, 3.789401319450899*^9}, {3.7904975739110947`*^9, 
   3.7904975768885517`*^9}, {3.7904976149050684`*^9, 
   3.7904976419277873`*^9}, {3.790497737693695*^9, 3.790497737699876*^9}, {
   3.790499040424686*^9, 3.790499065230959*^9}, {3.7904990957565355`*^9, 
   3.790499118393919*^9}, {3.7904991786389017`*^9, 3.790499360944247*^9}, {
   3.7904994121647873`*^9, 3.790499450809335*^9}, {3.790499509007524*^9, 
   3.790499509521417*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"c3e49983-805a-4bef-a660-8d943d277c48"],

Cell[BoxData["\<\"Channel parameter must be greater than 1 to prove a quantum \
advantage.\"\>"], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.80842541047484*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"725ba09e-88cb-4ee2-b1c7-50e7cdadd76e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "\[Nu]Av"}], 
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Nu]Av", "2"]}], "-", 
     SuperscriptBox["\[Nu]Dif", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Nu]Av", "2"]}], "-", 
        SuperscriptBox["\[Nu]Dif", "2"]}]], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Nu]Av"}], ")"}], "2"]}], "-", 
        SuperscriptBox["\[Nu]Dif", "2"]}]]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.8084254106429396`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"60c8c5a5-e937-4c9f-8b5c-f97378ab5e13"],

Cell[BoxData["\<\"Solve for the point at which we can prove a quantum \
advantage, for fixed \[Nu]Dif.\"\>"], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.808425410649559*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"80880a77-8df5-4967-8892-0f50ac67385e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Nu]Av", "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Nu]Dif", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Nu]Dif", "2"], " ", "#1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Nu]Dif", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Nu]Dif", "4"]}]}], ")"}], " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Nu]Dif", "2"]}]}], ")"}], " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.808425410811474*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"f2001db2-f84f-4952-b743-aacf1246bf6d"],

Cell[BoxData["\<\"Differentiate the channel parameter with regard to \
\[Nu]Dif, then solve for the minimum.\"\>"], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.8084254108161287`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"f6bfb9e2-626b-4e68-904c-ef78fa865eac"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "\[Nu]Av", " ", "\[Nu]Dif", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Nu]Av", "2"]}], "-", 
          SuperscriptBox["\[Nu]Dif", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Nu]Av", "2"]}], "-", 
          SuperscriptBox["\[Nu]Dif", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Nu]Av"}], ")"}], "2"]}], "-", 
          SuperscriptBox["\[Nu]Dif", "2"]}]]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"4", " ", "\[Nu]Av", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Nu]Av"}], ")"}]}], "+", 
    SuperscriptBox["\[Nu]Dif", "2"], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Nu]Av"}], "-", "\[Nu]Dif"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Nu]Av"}], "-", "\[Nu]Dif"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Nu]Av"}], "+", "\[Nu]Dif"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Nu]Av"}], "+", "\[Nu]Dif"}], 
       ")"}]}]]}]]}]], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.8084254119096045`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"207d5e92-ce36-4130-aed4-4a4488460afe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Nu]Av", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Nu]Dif", "2"]}]}]]}], ")"}]}], ",", 
      RowBox[{"\[Nu]Dif", ">", "0"}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.80842541200522*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"503cf2bd-9461-4eba-bf0d-a81548b440ce"],

Cell[BoxData["\<\"Plot the position of the minimum of the channel parameter, \
the boundary at which we can prove a quantum advantage and the maximum value \
of \[Nu]Dif.\"\>"], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.808425412009396*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"414194ab-f4a7-4b76-b6e5-f51b499e701e"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwt0H1MzHEcwPE7V+G6cteXSLr7Xd/WcUL+sMno+yGb6GFITOahowdU1LqN
ylMkt1YOjcraLZG11pEdWx5CpfR0xnku0zrHpLZyjq4i7Pf5473X/2+l5sDG
hEkCgSDqX/8tP6pxW7ynIJQ3O7TZwkVu4fYy3q1soqXhJMcdRvey8keFCldO
hx5mKSu0qb8UpaiOWcaSi4cU1Wgpm9zdpxpU1KPVrKLdkP5N0YbWM+MNXXfK
wvdoO0tiz0sHMqyohaXZ5llNxq/oOyZWnlJ9XDqE9rIiaYe6YpcdtTJN96aH
os6f6GeW/uSU5oBqFO1ndQclMbPW/kYHWUX2/v7gLQLgHWK5hvENPwaEwDvM
BJZeuJ8lAl47C8xMPLRJ7Qq8DvbJcWmz+wM34P3J1tn2HTmfPgV4R1j0J/18
uVwMvKOsv0lz/GmtO/COsYWy135hOz2A9zcTM0d8j90TeP+wNYNxv/xjpcAr
gLeNe4RxQTJUCLfPNO/gHDJUCImu2l6z2QudBLszsm9LyggqgkVJ882R8dNR
F3jmFeSuDZmBusI9Y+7lIJE36gbZQvX6zg/eqBuIe7LC00wz0clgq1IWG3Jm
oVOgeK6PS32sDzoV9GWJrfHcbFQMccXbzZIvs1ExjKy+5jQ0+KLuYLWtOtSY
PweVwJUVi3274v1QD6jN08qSFshRT8iP3R0hcshRT1jSU1Gd36VAp0HJvMu1
XREcKoVjjwpLIuo5VApRvrHX2gOUqAxWprVuk+mUqAwMczQBnQ4lKoOApusX
o7f5o16gX9CoftHgj/77bnd53qamKAFN3XdOd5aiBFJyY8bXnaMoAW2M6Y3k
AkUJnHFoi/QXKUrAGOIcu1ROUQLOxxOvq2ooSkD/QlLY3EpRAmWVqcmn2yhK
oDLTHBbeQVECd7z1ox1mihLoiSPJllcUJaCy+oT1WSlKINiUJb9qoyiBZXnd
zoQvFCUQqSq/+bWfogQy9nPy4WGKEshZfsJ5y05RAnkefS8zHRQlUHKjsmBk
hKIErhx3Sbo7SlECNRsSVuWMU5SAyb/FL/QPRQk02AOdExMUJfAX8bIv7w==

          "]]}, Annotation[#, "Charting`Private`Tag$61971#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd1Hk01VsbB3AcFMrFOZky/3CEXNwmkueJvCQNKrfxcpOpSHETGVJmFR2S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          "]]}, Annotation[#, "Charting`Private`Tag$61971#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0nk41AkYB/BhkDuGcWaMfpXWtqK1FdH7RhfJSqlWRc6RopIjR5ESOpBV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          "]]}, Annotation[#, "Charting`Private`Tag$61971#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Nu]Dif\"", TraditionalForm], 
       FormBox["\"\[Nu]Av\"", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 10}, {0., 5.377581882328148}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"max \[Nu]Dif\"", "\"min \[Nu]Dif for adv\"", 
       "\"minimum of channel param\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.808425412323655*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"683a82e7-d0ad-4343-b63b-2dddde758aa2"],

Cell[BoxData["\<\"Solve for the point at which we can prove a quantum \
advantage, for fixed \[Nu]Av.\"\>"], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.8084254123295236`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"6327408c-ee9e-41a1-ba25-ab54b8c40701"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Nu]Dif", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "\[Nu]Av"}]}]], "+", 
           RowBox[{"4", " ", "\[Nu]Av", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Nu]Av"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Nu]Av", "3"]}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"8", " ", "\[Nu]Av"}]}]]}], ")"}]}]}], 
          SuperscriptBox["\[Nu]Av", "2"]]}]], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Nu]Dif", "\[Rule]", 
     FractionBox[
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "\[Nu]Av"}]}]], "+", 
          RowBox[{"4", " ", "\[Nu]Av", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[Nu]Av"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Nu]Av", "3"]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"8", " ", "\[Nu]Av"}]}]]}], ")"}]}]}], 
         SuperscriptBox["\[Nu]Av", "2"]]}]], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Nu]Dif", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"8", " ", "\[Nu]Av"}]}]], "+", 
         RowBox[{"4", " ", "\[Nu]Av", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "\[Nu]Av"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Nu]Av", "3"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "\[Nu]Av"}]}]]}], ")"}]}]}]], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "\[Nu]Av"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Nu]Dif", "\[Rule]", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"8", " ", "\[Nu]Av"}]}]], "+", 
        RowBox[{"4", " ", "\[Nu]Av", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"2", " ", "\[Nu]Av"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Nu]Av", "3"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "\[Nu]Av"}]}]]}], ")"}]}]}]], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "\[Nu]Av"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.8084254135102987`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"5ec8a238-8a73-4f35-a9ea-4c1568ea208f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJw90H9MzHEcx/E71w+uK10fotL1vT7NcRL9YZOpz5tsfpSGisn86PpJiVq3
pfIrkmZxaCRrt8qPWSs/dmz5ERLp1xnnd5nWdUxqK+fSVUp83+61Pff4/yVX
7dmQMEkgEERM9NeyAyqHwPicEN4TIQ0GLnwTt5nx7mTjz+qOcDb3sbJHRT72
NgtZarB69y+f/15ghpHk4n6b15hje5eiz2YtK2/Wpn+32cRqrhe2pwY0ox9Z
Ent5oTfDgBpZmmmuUVfzAf3GxPKjis+LO9F+dtK1RVm+w4iamao96qGo9Qs6
yNKfHlXtUfSgw+zmXknkzNV96G8m+Ld+VADlOSk9Czf1M14B5GlH1//sHWC8
QhAYOuF+tpnximB2ZmJWlNLCeO2h23J+o9ODQcbrAGtMu/afSR9ivJMholsz
TyYbZrxi6HmiOvS8eoTxOkGA9K136PbfjNcZxMwS22EeY7wusLIv5pdvtAB1
hff18cIYfyEqhdvHG7ZxFiEqhUR7dadePwl1g7iMnNuSUhFKYEHSPH14rB06
DV64+Tupg+zR6XCvJu+iv8gBdYccoXJd6ycH1B3EHdmr0nSO6AwwXZEXa3Mn
ozOheI6HXW30FNQDNKWJjbGcGPWEmOKteslXMeoJQysuW7V1TqgXGE3Ls+oL
JOgsqAgO9GqLdUa9oTpfLU2a74LKoCA6LkxkcUFlsKij/FpB21TUB0rmXqxu
C3NFOTj4qKgkrNYV5WCtV/TlZj8pKodlaY1bpIVSVA7aWSq/1olfeeXg9+Tq
uYgtbqgvaObXK1/VuaG+kGi2e9mkJCgF1c0fXOEpglJIzYscXXOaoBTUkbp3
krMEpXDcoj6pOUdQCjVB1pHzZQSlYH08/vZKFUEpaF5JihoaCUqhtHJ38rEm
glKozNSHrmohKIU77prhFj1BKXTEkGTDG4JSUBg9QruMBKWwUJctu2QiKIUl
+e3WhK8EpRCuKLvxrYegFDJSONnAAEEp5C49bL1lJiiFfOeu15kWglIouV55
YmiIoBQqDtkl3R0mKIWq9QnLc0cJSkHn+8w7ZIygFOrMs63j4wSl8AduUzFf

         "]]},
       Annotation[#, "Charting`Private`Tag$63039#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwVkHk81Akfx02DwpCZH21SjPnlGsfStofC94u8XDlLPZE8jnSQJSlJ26we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         "]]},
       Annotation[#, "Charting`Private`Tag$63039#2"]& ]}, {}, {}}, InsetBox[
     TemplateBox[{
      "\"max \\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(dif\\)]\\)\"",
       "\"min \\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(dif\\)]\\) for \
advantage\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 14, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 14, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 14, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 14, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.3, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(av\\)]\\)\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(dif\\)]\\)\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   BaseStyle->{FontSize -> 14},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
    "\"Region in which we can show quantum advantage for additive noise \
channels\"", TraditionalForm],
   PlotRange->{{0, 5}, {0., 9.999999795918367}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJw90H9MzHEcx/E71w+uK10fotL1vT7NcRL9YZOpz5tsfpSGisn86PpJiVq3
pfIrkmZxaCRrt8qPWSs/dmz5ERLp1xnnd5nWdUxqK+fSVUp83+61Pff4/yVX
7dmQMEkgEERM9NeyAyqHwPicEN4TIQ0GLnwTt5nx7mTjz+qOcDb3sbJHRT72
NgtZarB69y+f/15ghpHk4n6b15hje5eiz2YtK2/Wpn+32cRqrhe2pwY0ox9Z
Ent5oTfDgBpZmmmuUVfzAf3GxPKjis+LO9F+dtK1RVm+w4iamao96qGo9Qs6
yNKfHlXtUfSgw+zmXknkzNV96G8m+Ld+VADlOSk9Czf1M14B5GlH1//sHWC8
QhAYOuF+tpnximB2ZmJWlNLCeO2h23J+o9ODQcbrAGtMu/afSR9ivJMholsz
TyYbZrxi6HmiOvS8eoTxOkGA9K136PbfjNcZxMwS22EeY7wusLIv5pdvtAB1
hff18cIYfyEqhdvHG7ZxFiEqhUR7dadePwl1g7iMnNuSUhFKYEHSPH14rB06
DV64+Tupg+zR6XCvJu+iv8gBdYccoXJd6ycH1B3EHdmr0nSO6AwwXZEXa3Mn
ozOheI6HXW30FNQDNKWJjbGcGPWEmOKteslXMeoJQysuW7V1TqgXGE3Ls+oL
JOgsqAgO9GqLdUa9oTpfLU2a74LKoCA6LkxkcUFlsKij/FpB21TUB0rmXqxu
C3NFOTj4qKgkrNYV5WCtV/TlZj8pKodlaY1bpIVSVA7aWSq/1olfeeXg9+Tq
uYgtbqgvaObXK1/VuaG+kGi2e9mkJCgF1c0fXOEpglJIzYscXXOaoBTUkbp3
krMEpXDcoj6pOUdQCjVB1pHzZQSlYH08/vZKFUEpaF5JihoaCUqhtHJ38rEm
glKozNSHrmohKIU77prhFj1BKXTEkGTDG4JSUBg9QruMBKWwUJctu2QiKIUl
+e3WhK8EpRCuKLvxrYegFDJSONnAAEEp5C49bL1lJiiFfOeu15kWglIouV55
YmiIoBQqDtkl3R0mKIWq9QnLc0cJSkHn+8w7ZIygFOrMs63j4wSl8AduUzFf

           "]]}, "Charting`Private`Tag$63039#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwVkHk81Akfx02DwpCZH21SjPnlGsfStofC94u8XDlLPZE8jnSQJSlJ26we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           "]]}, "Charting`Private`Tag$63039#2"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*SubscriptBox[\(\[Nu]\), \(av\)]\)", 
        "\!\(\*SubscriptBox[\(\[Nu]\), \(dif\)]\)"}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {FontSize -> 14}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> 
      "Region in which we can show quantum advantage for additive noise \
channels", PlotRange -> {{0, 5}, {0., 9.999999795918367}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontSize -> 14, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[FontSize -> 14, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {
       "max \!\(\*SubscriptBox[\(\[Nu]\), \(dif\)]\)", 
        "min \!\(\*SubscriptBox[\(\[Nu]\), \(dif\)]\) for advantage"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.3, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.7905409006835175`*^9, 3.791555747783772*^9, 
  3.7923466473450146`*^9, 3.793628031180007*^9, 3.7946243539359174`*^9, 
  3.808425413787399*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"b9f2fcd4-c0cd-41d0-96d0-62cfac8b152a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Bounds", " ", "based", " ", "on", " ", "photon", " ", "counting", " ", 
    "with", " ", "the", " ", 
    RowBox[{"MLE", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MLEpCorr", "[", 
     RowBox[{
     "nt_", ",", "nb_", ",", "M_", ",", "m_", ",", "cmax_", ",", "sd_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "prTk", ",", "prBkmin1", ",", "prBlessk", ",", "prBmorek", ",", "cm", 
        ",", "pcs", ",", "prBmult", ",", "prBkpower", ",", "nc"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prTk", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "nt"}], ")"}], 
         RowBox[{"-", "M"}]]}], ";", 
       RowBox[{"prBkmin1", "=", "0"}], ";", 
       RowBox[{"cm", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"cmax", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"prBkpower", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"m", "-", "1"}], ",", "i"}], "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}], 
            RowBox[{
             RowBox[{"-", "M"}], " ", "i"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"cm", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nt", ">", "nb"}], ",", 
         RowBox[{"prBlessk", "=", "prBkmin1"}], ",", 
         RowBox[{"prBmorek", "=", 
          RowBox[{"N", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"prBkpower", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pcs", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nt", ">", "nb"}], ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", "cm"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "c"}], ")"}], "prTk", " ", 
              RowBox[{"prBkpower", "[", 
               RowBox[{"[", "c", "]"}], "]"}], " ", 
              RowBox[{"prBmorek", "^", 
               RowBox[{"(", 
                RowBox[{"m", "-", "c"}], ")"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"c", ",", "1", ",", "cm"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"nt", ">", "nb"}], "&&", 
          RowBox[{"cm", "\[Equal]", "m"}]}], ",", 
         RowBox[{
          RowBox[{"pcs", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "m"}], ")"}], "prTk", " ", 
            RowBox[{"prBkpower", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nt", ">", "nb"}], ",", 
         RowBox[{"nc", "=", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"M", " ", "nt"}], " ", "+", 
            RowBox[{"sd", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"M", " ", "nt", 
               RowBox[{"(", 
                RowBox[{"1", "+", "nt"}], ")"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"nc", "=", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"M", " ", "nb"}], " ", "+", 
            RowBox[{"sd", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"M", " ", "nb", 
               RowBox[{"(", 
                RowBox[{"1", "+", "nb"}], ")"}]}], "]"}]}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nc", "<", "20"}], ",", 
         RowBox[{"nc", "=", "20"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Quiet", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"prTk", "=", 
            RowBox[{"prTk", 
             RowBox[{"(", 
              FractionBox["nt", 
               RowBox[{"1", "+", "nt"}]], ")"}], 
             RowBox[{"(", 
              FractionBox[
               RowBox[{"M", "+", "k", "-", "1"}], "k"], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"prBkmin1", "=", 
            RowBox[{
             RowBox[{"prBkpower", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"prBmult", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["nb", 
                   RowBox[{"1", "+", "nb"}]], ")"}], 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"M", "+", "k", "-", "1"}], "k"], ")"}]}], ")"}], 
               "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", 
                RowBox[{"cm", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"prBkpower", "=", 
            RowBox[{"prBkpower", " ", "prBmult"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"nt", ">", "nb"}], ",", 
             RowBox[{"prBlessk", "=", 
              RowBox[{"N", "[", 
               RowBox[{"prBlessk", "+", "prBkmin1"}], "]"}]}], ",", 
             RowBox[{"prBmorek", "=", 
              RowBox[{"N", "[", 
               RowBox[{"prBmorek", "-", 
                RowBox[{
                 RowBox[{"prBkpower", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"m", "-", "1"}], ")"}]}]}], "]"}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"pcs", "=", 
            RowBox[{"pcs", "+", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "/", "c"}], ")"}], "prTk", " ", 
                 RowBox[{"prBkpower", "[", 
                  RowBox[{"[", "c", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"nt", ">", "nb"}], ",", "prBlessk", ",", 
                    "prBmorek"}], "]"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "c"}], ")"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", "1", ",", "cm"}], "}"}]}], "]"}]}]}], ";"}],
           "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "nc"}], "}"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "pcs"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MLEpCorr", "[", 
      RowBox[{
      "nt_", ",", "nb_", ",", "0", ",", "m_", ",", "cmax_", ",", "sd_"}], 
      "]"}], ":=", 
     RowBox[{"N", "[", 
      RowBox[{"1", "/", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MLEpErr", "[", 
     RowBox[{
     "nt_", ",", "nb_", ",", "M_", ",", "m_", ",", "cmax_", ",", "sd_"}], 
     "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{"Total", "[", 
      RowBox[{"MLEpCorr", "[", 
       RowBox[{"nt", ",", "nb", ",", "M", ",", "m", ",", "cmax", ",", "sd"}], 
       "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7946184068481035`*^9, 3.794618422386595*^9}, {
   3.7946193384876614`*^9, 3.7946193414564695`*^9}, {3.7946231241928616`*^9, 
   3.794623143324728*^9}, {3.7946231738408155`*^9, 3.794623175112888*^9}, 
   3.794625654337248*^9, {3.7946258946634407`*^9, 3.7946259340207653`*^9}, 
   3.7946259648676853`*^9, {3.7946260015142527`*^9, 3.7946260541942077`*^9}, {
   3.794626131214628*^9, 3.7946262217747917`*^9}, {3.7946262679002113`*^9, 
   3.7946263120928707`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"5a72b969-9d69-4851-b38a-e0a297b31811"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Apply", " ", "the", " ", "bounds", " ", "to", " ", "an", " ", 
     "channel"}], "-", 
    RowBox[{"position", " ", "finding", " ", 
     RowBox[{"task", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"setConds", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Nu]1", "\[Rule]", "0.01"}], ",", 
       RowBox[{"\[Nu]2", "\[Rule]", "0.03"}], ",", 
       RowBox[{"m", "\[Rule]", "100"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seterrorProbLowerBoundAddNoise", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"errorProbLowerBoundAddNoise", "//.", "setConds"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seterrorProbUpperBoundAddNoise", "=", 
     RowBox[{"errorProbUpperBoundAddNoise", "//.", "setConds"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setclassicalLowerBoundAddNoise", "=", 
     RowBox[{"classicalLowerBoundAddNoise", "//.", "setConds"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataPoints", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "addNoiseFid", "]"}]}], ")"}]}], "//.", 
         "setConds"}], "]"}], ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "addNoiseFid", "]"}]}], ")"}]}], "//.", 
         "setConds"}], "]"}], ",", "30"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QLB", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", "seterrorProbLowerBoundAddNoise", "]"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QUB", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", 
           RowBox[{"Min", "[", 
            RowBox[{"seterrorProbUpperBoundAddNoise", ",", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "m"}]}], "/.", "setConds"}]}], "]"}], 
           "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CLB", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", "setclassicalLowerBoundAddNoise", "]"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CMLE", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", 
           RowBox[{"MLEpErr", "[", 
            RowBox[{
             RowBox[{"\[Nu]1", "//.", "setConds"}], ",", 
             RowBox[{"\[Nu]2", "//.", "setConds"}], ",", "M", ",", "100", ",",
              "100", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "0", ",", "30"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"QLB", ",", "QUB", ",", "CLB", ",", "CMLE"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<quantum LB\>\"", ",", "\"\<quantum UB\>\"", ",", 
          "\"\<classical LB\>\"", ",", "\"\<classical MLE\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.2", ",", "0.24"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
        RowBox[{"FontColor", "\[Rule]", "Black"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Blue"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Red"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Blue", ",", 
          "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Green", ",", 
          "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", 
             RowBox[{"Black", ",", 
              RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}], ",", "None"}], 
           "}"}]}], "}"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   "\"\<Minimum number of probes to be able to prove quantum advantage.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"MAdditiveBoundary", "//.", "setConds"}]}]}]], "Input",
 CellChangeTimes->{{3.789998132022998*^9, 3.789998141654541*^9}, {
   3.789998186947703*^9, 3.7899982088445826`*^9}, {3.7899982514563823`*^9, 
   3.789998290652728*^9}, {3.78999833299185*^9, 3.7899984701744237`*^9}, {
   3.789998502443886*^9, 3.789998566739664*^9}, 3.7900004058584456`*^9, {
   3.790002666729497*^9, 3.790002692771173*^9}, {3.790005094821701*^9, 
   3.7900051001388626`*^9}, {3.7900051749005165`*^9, 3.790005220732445*^9}, {
   3.790005268674717*^9, 3.7900052952412505`*^9}, {3.790005340859268*^9, 
   3.790005389306868*^9}, {3.790005439236051*^9, 3.7900054467812953`*^9}, {
   3.7900054825202727`*^9, 3.7900055511423793`*^9}, {3.7900860353952208`*^9, 
   3.790086038043625*^9}, {3.790087254985772*^9, 3.790087259821825*^9}, 
   3.7904975382206593`*^9, 3.790497621708466*^9, {3.7904986829190865`*^9, 
   3.790498699004443*^9}, {3.790498739450404*^9, 3.790498739456313*^9}, {
   3.7904995505147467`*^9, 3.7904995646928577`*^9}, {3.7905408527288737`*^9, 
   3.7905408532288723`*^9}, {3.7915563899138513`*^9, 3.7915563909186926`*^9}, 
   3.79163666471154*^9, 3.7923466316972036`*^9, {3.7923466763132715`*^9, 
   3.7923466819343586`*^9}, {3.7936279703201036`*^9, 
   3.7936280228580894`*^9}, {3.7936329470120664`*^9, 
   3.7936329496391907`*^9}, {3.793633250072522*^9, 3.7936332581603985`*^9}, {
   3.7936334522045183`*^9, 3.79363347976324*^9}, 3.7936335527684135`*^9, {
   3.793633739981064*^9, 3.7936337585267086`*^9}, {3.7936339444771976`*^9, 
   3.7936340029805517`*^9}, {3.793634063650454*^9, 3.793634071004093*^9}, {
   3.7936341013566775`*^9, 3.793634105732812*^9}, {3.793634146932147*^9, 
   3.7936341543474507`*^9}, {3.793636584039213*^9, 3.7936365993741865`*^9}, {
   3.7936372594662895`*^9, 3.7936373449358177`*^9}, {3.7936383592042294`*^9, 
   3.793638425360795*^9}, {3.7936385472930384`*^9, 3.793638554025815*^9}, {
   3.7936385869175625`*^9, 3.7936385892780323`*^9}, 3.793638705454138*^9, 
   3.7936425784698954`*^9, {3.79364284554537*^9, 3.7936428462837963`*^9}, {
   3.794624452058428*^9, 3.794624528077139*^9}, {3.794626570480977*^9, 
   3.7946266004779997`*^9}, {3.7946266351987553`*^9, 3.7946266847529955`*^9}, 
   3.7946269263955016`*^9, {3.8084251990973725`*^9, 3.808425326241749*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"2a7475e5-29de-4960-bec4-bde249006c33"],

Cell[BoxData[
 TemplateBox[{
  "Total","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Total\\\", \\\"[\\\", \
\\\"0.01`\\\", \\\"]\\\"}]\\).\"",2,208,17,21189377739074899769,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808425414065303*^9},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"e3481cd3-3d9f-4fed-b4d7-98e73c64b850"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQDQNxz7K9a/I4DkB4Bg7ZnTwJqS2uUL6hg/Szg5a2
R9ygfDuHjrO/F0s2Bh+A6V9ZrrySM3LZfph+VL6hA/P033PlO77sh+lPzhPl
qGgzhOtHt/+K1O+uR658CPv5vryLWAzj2zn4mfgw6m0UhPI/2N9cKtTw4hTM
PgaHs5eDp/PZL4fyORxm+u3d2b4VxhdwcKos/hCvtwLKF3FgkLdvWbwSxpdw
eL329b849ZVQvozDlvq1OvOXw/gKDmtyJ8gWaq2C8pUcTF+9U3u0HsZXcWA9
+/HJf/PVUL6aww5RSZsbh2B8DQev+2ejKgPWQPlaDq57/+76+ADG13GIPrNf
OaBkLZSv5+Cxknn1Yq518PCdvthr++/F6+Dh65yazZjhsB7KN3L4Fp4w7cd9
GN/YQbNnwps4xw1QvolD+0Jnp5QpML6pQ03R/GsiL2F8M4f6ooeJlfYboXxz
h/d3jE7Pmg7jWzhopGzWbPoI41s6PIzqOmrhuwnKt3Jg6vsncWIVjG/tUPB7
ykVLrs1Qvo3D0ilmF6dnw/i2DoUusfpvzm2Gp4+6bA8rR5Mt+5/MnH9vgqyx
w9JgCRbBTP4D6HwAHnPVIw==
      "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, 
        {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{43, 8, 12, 
           44}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, 
        {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], Thickness[
         0.007], LineBox[{1, 2, 3, 4}]}, 
        {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[
         0.007], LineBox[{5, 6, 7, 43, 8}]}, 
        {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], Thickness[
         0.007], Dashing[{Small, Small}], LineBox[{9, 10, 11, 44, 12}]}, 
        {RGBColor[0, 1, 0], PointSize[0.012833333333333334`], Thickness[
         0.007], Dashing[{Small, Small}], 
         LineBox[{13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
          28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 
          42}]}}}], {}, {}, {}, {}}, InsetBox[
     TemplateBox[{
      "\"quantum LB\"","\"quantum UB\"","\"classical LB\"",
       "\"classical MLE\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1155], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times", 
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                 RowBox[{"FontColor", "\[Rule]", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.2, 0.24}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"error probability (dB)\"", TraditionalForm], None}, {
      FormBox["\"probes\"", TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->{
    FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 30.}, {-78.01718997564433, 0}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGDQAWIQDQNxz7K9a/I4DkB4Bg7ZnTwJqS2uUL6hg/Szg5a2
R9ygfDuHjrO/F0s2Bh+A6V9ZrrySM3LZfph+VL6hA/P033PlO77sh+lPzhPl
qGgzhOtHt/+K1O+uR658CPv5vryLWAzj2zn4mfgw6m0UhPI/2N9cKtTw4hTM
PgaHs5eDp/PZL4fyORxm+u3d2b4VxhdwcKos/hCvtwLKF3FgkLdvWbwSxpdw
eL329b849ZVQvozDlvq1OvOXw/gKDmtyJ8gWaq2C8pUcTF+9U3u0HsZXcWA9
+/HJf/PVUL6aww5RSZsbh2B8DQev+2ejKgPWQPlaDq57/+76+ADG13GIPrNf
OaBkLZSv5+Cxknn1Yq518PCdvthr++/F6+Dh65yazZjhsB7KN3L4Fp4w7cd9
GN/YQbNnwps4xw1QvolD+0Jnp5QpML6pQ03R/GsiL2F8M4f6ooeJlfYboXxz
h/d3jE7Pmg7jWzhopGzWbPoI41s6PIzqOmrhuwnKt3Jg6vsncWIVjG/tUPB7
ykVLrs1Qvo3D0ilmF6dnw/i2DoUusfpvzm2Gp4+6bA8rR5Mt+5/MnH9vgqyx
w9JgCRbBTP4D6HwAHnPVIw==
       "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {
          EdgeForm[], 
          Directive[
           GrayLevel[0], 
           Opacity[0.2]], 
          GraphicsGroup[{
            
            Polygon[{{43, 8, 12, 
             44}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[0, 0, 1]], 
          Line[{1, 2, 3, 4}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[1, 0, 0]], 
          Line[{5, 6, 7, 43, 8}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[{9, 10, 11, 44, 12}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[0, 1, 0], 
           Dashing[{Small, Small}]], 
          
          Line[{13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
           28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 
           42}]}}}], {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, AxesOrigin -> {0, 0}, 
      PlotRange -> {{0, 30.}, {-78.01718997564433, 0}}, PlotRangeClipping -> 
      True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"error probability (dB)", None}, {"probes", None}}, 
      FrameStyle -> GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      LabelStyle -> {
       FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"}, 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 30.}, {-78.01718997564433, 0}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 1, 0], 
         Dashing[{Small, Small}]]}, {
       "quantum LB", "quantum UB", "classical LB", "classical MLE"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True}, 
       LabelStyle -> {
        FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {0.2, 0.24}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.794626669889535*^9, 3.7946266856499095`*^9}, 
   3.7946269278714757`*^9, 3.808425415376996*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"ba08e4b4-8bfd-497f-abfc-e836ee290f22"],

Cell[BoxData["\<\"Minimum number of probes to be able to prove quantum \
advantage.\"\>"], "Output",
 CellChangeTimes->{{3.794626669889535*^9, 3.7946266856499095`*^9}, 
   3.7946269278714757`*^9, 3.808425415408366*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"407d3e78-6a6c-45d8-93da-f905d179c723"],

Cell[BoxData["19.115491785016168`"], "Output",
 CellChangeTimes->{{3.794626669889535*^9, 3.7946266856499095`*^9}, 
   3.7946269278714757`*^9, 3.808425415425495*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"9480a80c-bb02-4bad-a594-9ef756138892"]
}, Open  ]]
},
WindowSize->{1181, 822},
WindowMargins->{{Automatic, 22}, {42, Automatic}},
Magnification:>1.2 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2503, 61, 156, "Input",ExpressionUUID->"a54dd22f-3c71-4bb5-944b-a36302384572"],
Cell[CellGroupData[{
Cell[3086, 85, 5947, 157, 554, "Input",ExpressionUUID->"df2cece2-c728-45a4-b069-d921420b3d8c"],
Cell[9036, 244, 301, 5, 39, "Output",ExpressionUUID->"e9f6091c-e4a2-4c3f-b5ac-dd2697413e77"],
Cell[9340, 251, 750, 22, 64, "Output",ExpressionUUID->"9e083a80-d351-41c5-8c5b-2363c6d80a74"],
Cell[10093, 275, 349, 6, 39, "Output",ExpressionUUID->"eaf34252-b6d4-49d3-a5e4-5923bae19fb5"],
Cell[10445, 283, 401, 10, 61, "Output",ExpressionUUID->"ff7f2d66-4aab-48a5-8f57-100c24f81d89"],
Cell[10849, 295, 311, 5, 39, "Output",ExpressionUUID->"d59168af-e174-4675-812a-c974040b4423"],
Cell[11163, 302, 543, 16, 62, "Output",ExpressionUUID->"3cbb7bb4-62c3-4049-9e18-a0e9c87a368f"],
Cell[11709, 320, 351, 6, 39, "Output",ExpressionUUID->"1b3f113b-c1f4-4b5f-b61a-df1fce8787cd"],
Cell[12063, 328, 453, 12, 63, "Output",ExpressionUUID->"2a966595-ca76-48b5-8c97-8d23d6b04a50"],
Cell[12519, 342, 360, 6, 39, "Output",ExpressionUUID->"559b86ef-983e-4a73-9afa-0bf46b623830"],
Cell[12882, 350, 431, 12, 87, "Output",ExpressionUUID->"4fae6168-fe00-4e4d-9e22-4230785d0dc8"]
}, Open  ]],
Cell[13328, 365, 3515, 85, 264, "Input",ExpressionUUID->"2cb1ff43-43ac-46a9-ab77-a0f9687094ea"],
Cell[CellGroupData[{
Cell[16868, 454, 6670, 163, 348, "Input",ExpressionUUID->"aa3cb6a7-8cba-45f6-9285-90b427e381e5"],
Cell[23541, 619, 375, 6, 39, "Output",ExpressionUUID->"e11cc5d5-e6c8-434d-8f15-37f1cbdde5af"],
Cell[23919, 627, 13988, 294, 265, "Output",ExpressionUUID->"22bc3dc7-4d7a-4d16-a619-b258d5c33a94"],
Cell[37910, 923, 13998, 293, 265, "Output",ExpressionUUID->"68f4c98d-da31-49e0-b933-72fdaea74f0b"],
Cell[51911, 1218, 13922, 291, 265, "Output",ExpressionUUID->"71405707-e652-46cf-94e3-f0d3048fc357"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65870, 1514, 9542, 252, 728, "Input",ExpressionUUID->"c3e49983-805a-4bef-a660-8d943d277c48"],
Cell[75415, 1768, 353, 6, 39, "Output",ExpressionUUID->"725ba09e-88cb-4ee2-b1c7-50e7cdadd76e"],
Cell[75771, 1776, 914, 28, 79, "Output",ExpressionUUID->"60c8c5a5-e937-4c9f-8b5c-f97378ab5e13"],
Cell[76688, 1806, 366, 6, 39, "Output",ExpressionUUID->"80880a77-8df5-4967-8892-0f50ac67385e"],
Cell[77057, 1814, 1239, 35, 43, "Output",ExpressionUUID->"f2001db2-f84f-4952-b743-aacf1246bf6d"],
Cell[78299, 1851, 374, 6, 39, "Output",ExpressionUUID->"f6bfb9e2-626b-4e68-904c-ef78fa865eac"],
Cell[78676, 1859, 1792, 53, 99, "Output",ExpressionUUID->"207d5e92-ce36-4130-aed4-4a4488460afe"],
Cell[80471, 1914, 699, 19, 58, "Output",ExpressionUUID->"503cf2bd-9461-4eba-bf0d-a81548b440ce"],
Cell[81173, 1935, 434, 7, 64, "Output",ExpressionUUID->"414194ab-f4a7-4b76-b6e5-f51b499e701e"],
Cell[81610, 1944, 23545, 462, 296, "Output",ExpressionUUID->"683a82e7-d0ad-4343-b63b-2dddde758aa2"],
Cell[105158, 2408, 367, 6, 39, "Output",ExpressionUUID->"6327408c-ee9e-41a1-ba25-ab54b8c40701"],
Cell[105528, 2416, 3179, 95, 271, "Output",ExpressionUUID->"5ec8a238-8a73-4f35-a9ea-4c1568ea208f"],
Cell[108710, 2513, 21324, 437, 470, "Output",ExpressionUUID->"b9f2fcd4-c0cd-41d0-96d0-62cfac8b152a"]
}, Open  ]],
Cell[130049, 2953, 8620, 224, 609, "Input",ExpressionUUID->"5a72b969-9d69-4851-b38a-e0a297b31811"],
Cell[CellGroupData[{
Cell[138694, 3181, 8481, 203, 540, "Input",ExpressionUUID->"2a7475e5-29de-4960-bec4-bde249006c33"],
Cell[147178, 3386, 441, 10, 27, "Message",ExpressionUUID->"e3481cd3-3d9f-4fed-b4d7-98e73c64b850"],
Cell[147622, 3398, 27305, 585, 470, "Output",ExpressionUUID->"ba08e4b4-8bfd-497f-abfc-e836ee290f22"],
Cell[174930, 3985, 301, 5, 39, "Output",ExpressionUUID->"407d3e78-6a6c-45d8-93da-f905d179c723"],
Cell[175234, 3992, 247, 4, 72, "Output",ExpressionUUID->"9480a80c-bb02-4bad-a594-9ef756138892"]
}, Open  ]]
}
]
*)



==> OEL_supplementary/Discriminating_between_thermal_channels_with_passive_signatures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    877480,      16448]
NotebookOptionsPosition[    867061,      16317]
NotebookOutlinePosition[    867434,      16333]
CellTagsIndexPosition[    867391,      16330]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "outputs", " ", "of", " ", "two", " ", "thermal", 
    " ", "channels", " ", "for", " ", "an", " ", "input", " ", 
    RowBox[{"TMSV", ".", " ", "Squeezing"}], " ", "is", " ", "parametrised", 
    " ", "by", " ", 
    RowBox[{"a", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"init", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"1", "/", "4"}]}], "]"}], 
           RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"1", "/", "4"}]}], "]"}], 
           RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
          RowBox[{"a", " ", 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Tau]", "]"}], 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Get", " ", "two", " ", "output", " ", 
     RowBox[{"states", ".", " ", "\[Tau]"}], " ", "is", " ", "transmissivity",
      " ", "and", " ", 
     RowBox[{"Abs", "[", 
      RowBox[{"1", "-", "\[Tau]"}], "]"}], "\[Epsilon]", " ", "is", " ", 
     "the", " ", "induced", " ", 
     RowBox[{"noise", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fin1", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U", ".", "init", ".", 
         RowBox[{"Transpose", "[", "U", "]"}]}], ")"}], "+", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"1", "-", "\[Tau]"}], "]"}], "\[Epsilon]1"}], ",", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"1", "-", "\[Tau]"}], "]"}], "\[Epsilon]1"}]}], "}"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fin2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U", ".", "init", ".", 
         RowBox[{"Transpose", "[", "U", "]"}]}], ")"}], "+", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"1", "-", "\[Tau]"}], "]"}], "\[Epsilon]2"}], ",", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"1", "-", "\[Tau]"}], "]"}], "\[Epsilon]2"}]}], "}"}], 
        "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.787899159537139*^9, 3.787899167285739*^9}, {
   3.787899216327764*^9, 3.787899216580926*^9}, {3.7878993474198465`*^9, 
   3.787899496294631*^9}, 3.7879014748641896`*^9, {3.790424510140587*^9, 
   3.79042451340851*^9}, {3.790425499661768*^9, 3.7904256012533803`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"76181683-46c1-4e2e-9892-76512bcd416b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "now", " ", "calculate", " ", "the", " ", "fidelity", " ", "of",
     " ", "the", " ", "outputs", " ", "of", " ", "two", " ", "thermal", " ", 
    "channels", " ", "with", " ", "the", " ", "same", " ", 
    RowBox[{"transmissivity", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"conds", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[Epsilon]1", ">", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[Epsilon]2", ">", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[Tau]", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dimensions", "[", "fin1", "]"}], ",", 
        RowBox[{"Dimensions", "[", "fin2", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"n", "/", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ainv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{
            RowBox[{"Sigma", ".", "fin1", ".", "Sigma", ".", "fin2"}], "-", 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "4", "]"}], "/", "4"}]}], "]"}], 
          ",", "conds"}], "]"}], "/", 
        RowBox[{"Det", "[", 
         RowBox[{"fin1", "+", "fin2"}], "]"}]}], ",", "conds"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Binv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"fin1", "+", 
          RowBox[{
           RowBox[{"I", "/", "2"}], "*", "Sigma"}]}], "]"}], 
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"fin2", "+", 
           RowBox[{
            RowBox[{"I", "/", "2"}], "*", "Sigma"}]}], "]"}], "/", 
         RowBox[{"Det", "[", 
          RowBox[{"fin1", "+", "fin2"}], "]"}]}]}], ",", "conds"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Xi", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "Ainv", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "Binv", "]"}]}]}], ",", "conds"}], "]"}], "+", 
      RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\"\<Fidelity expression\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"fidExp1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "Xi", "]"}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Xi", "-", "1"}], "]"}]}], ")"}], "^", "2"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Det", "[", 
          RowBox[{"fin1", "+", "fin2"}], "]"}], "]"}]}], "]"}], ",", 
      "conds"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "expression", " ", "can", " ", "be", " ", 
     RowBox[{"simplified", ".", " ", "This"}], " ", "is", " ", "a", " ", 
     "straightforward", " ", "algebraic", " ", 
     RowBox[{"rearrangement", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}]}], ")"}], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]1", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]2", "2"]}]}], ")"}]}]]}]}], " ", 
        ")"}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", "\[Tau]", 
       " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"beta", "=", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", 
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\"\<Simplified fidelity expression\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"fid", "=", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"alpha", "-", "beta"}]], "+", 
        SqrtBox[
         RowBox[{"alpha", "+", "beta"}]]}], ")"}]}], "beta"]}], 
   "\[IndentingNewLine]", 
   "\"\<Find the difference between the expressions for some choice of \
values, to demonstrate that they are equivalent.\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fid", "-", "fidExp1"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "\[Rule]", "1.79"}], ",", 
      RowBox[{"\[Epsilon]1", "\[Rule]", "0.64"}], ",", 
      RowBox[{"\[Epsilon]2", "\[Rule]", "1.12"}], ",", 
      RowBox[{"a", "\[Rule]", "1.6"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   "\"\<Limit of the fidelity expression as squeezing goes to infinity.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"choiFid", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{"fid", ",", 
        RowBox[{"a", "\[Rule]", "Infinity"}]}], "]"}], ",", "conds"}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\"\<Classical fidelity expression\>\"", "\[IndentingNewLine]", 
   RowBox[{"classicalFidExp1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"fid", "/.", 
       RowBox[{"a", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], ",", "conds"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "expression", " ", "can", " ", "be", " ", 
     RowBox[{"simplified", ".", " ", "This"}], " ", "is", " ", "a", " ", 
     "straightforward", " ", "algebraic", " ", 
     RowBox[{"rearrangement", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma", "=", 
     RowBox[{
      RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", "\[Tau]", 
       " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"delta", "=", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\"\<Simplified classical fidelity expression\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"classicalFid", "=", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"gamma", "-", "delta"}]], "+", 
      SqrtBox[
       RowBox[{"gamma", "+", "delta"}]]}], "delta"]}], "\[IndentingNewLine]", 
   "\"\<Find the difference between the expressions for some choice of \
values, to demonstrate that they are equivalent.\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"classicalFid", "-", "classicalFidExp1"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "\[Rule]", "1.79"}], ",", 
      RowBox[{"\[Epsilon]1", "\[Rule]", "0.64"}], ",", 
      RowBox[{"\[Epsilon]2", "\[Rule]", "1.12"}]}], "}"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\"\<Plot the behaviour of the fidelity for varying \[Tau], for some \
values of \[Epsilon]1 and \[Epsilon]2.\>\"", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"classicalFid", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
          RowBox[{"\[Epsilon]2", "\[Rule]", "3"}]}], "}"}]}], ",", 
       RowBox[{"choiFid", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
          RowBox[{"\[Epsilon]2", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Tau]\>\"", ",", "\"\<Fidelity\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<classical\>\"", ",", "\"\<choi\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.787900874636114*^9, 3.787900904710447*^9}, {
  3.7879011830923605`*^9, 3.7879011876024027`*^9}, {3.7879013941882668`*^9, 
  3.78790142015759*^9}, {3.787901470127593*^9, 3.787901471309295*^9}, {
  3.7879038440251255`*^9, 3.787903844396762*^9}, {3.7879038827356033`*^9, 
  3.787903893860679*^9}, {3.789399347495885*^9, 3.789399420544706*^9}, {
  3.7893994601348*^9, 3.7893994847376957`*^9}, {3.7894281744432707`*^9, 
  3.7894282276018915`*^9}, {3.790427383696968*^9, 3.7904274156900473`*^9}, {
  3.790427507444007*^9, 3.790427686698947*^9}, {3.7904281300926495`*^9, 
  3.7904282473574977`*^9}, {3.7904283201770043`*^9, 3.7904284786676908`*^9}, {
  3.7904300695564923`*^9, 3.790430087581025*^9}, {3.7904403140638013`*^9, 
  3.7904403152363834`*^9}, {3.8084798363910446`*^9, 3.8084798498813534`*^9}, {
  3.808489830545554*^9, 3.8084898352915916`*^9}, {3.808489984796686*^9, 
  3.808490023576429*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"98993e17-702d-4e6a-b7de-04f51a5624fe"],

Cell[BoxData["\<\"Fidelity expression\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cRTolaryANIAq2ClEw==
  "],
 CellLabel->
  "Out[180]=",ExpressionUUID->"0990f73c-6157-43f3-ba47-788a90d6a2a7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"\[Sqrt]", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Tau]", "+", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "2"]}]}], ")"}], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]1", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]2", "2"]}]}], ")"}]}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], "+", 
              RowBox[{"8", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
               "\[Tau]", " ", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}]}]}], ")"}]}], 
           RowBox[{"\[Tau]", "+", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}]}]}]]}]], "+", 
        SqrtBox[
         RowBox[{"8", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "2"]}]}], ")"}], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]1", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]2", "2"]}]}], ")"}]}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], "+", 
              RowBox[{"8", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
               "\[Tau]", " ", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}]}]}], ")"}]}], 
           RowBox[{"\[Tau]", "+", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}]}]}]]}]]}], ")"}], 
      "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cQxqs632ANIArhalcg==
  "],
 CellLabel->
  "Out[181]=",ExpressionUUID->"d4a67d5a-9ef6-454b-90d9-0ce4a022b6c3"],

Cell[BoxData["\<\"Simplified fidelity expression\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cVxeYlftAaQBsEaltg==
  "],
 CellLabel->
  "Out[184]=",ExpressionUUID->"5943234c-7644-4d4b-87e5-ec03a8a34d12"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Tau]", "+", 
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], "+", 
      RowBox[{"8", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", "\[Tau]", 
       " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]1", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]2", "2"]}]}], ")"}]}]]}]}], ")"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", 
         RowBox[{"2", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]}]], "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], "+", 
      RowBox[{"8", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", "\[Tau]", 
       " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]1", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]2", "2"]}]}], ")"}]}]]}]}], ")"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", 
         RowBox[{"2", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+ceQ8blftAaQBrZulaw==
  "],
 CellLabel->
  "Out[185]=",ExpressionUUID->"ed5df530-4850-4c04-83a3-08eb6a04e31c"],

Cell[BoxData["\<\"Find the difference between the expressions for some choice \
of values, to demonstrate that they are equivalent.\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cfSytK/2ANIAq8elHw==
  "],
 CellLabel->
  "Out[186]=",ExpressionUUID->"ed0e1a68-437f-4839-924c-daf42f5a4c58"],

Cell[BoxData[
 RowBox[{"-", "3.3306690738754696`*^-16"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyUC3eFtX+0BpAGqtaT/
  "],
 CellLabel->
  "Out[187]=",ExpressionUUID->"f5333ee1-90d4-489b-9d74-0f382ba168a5"],

Cell[BoxData["\<\"Limit of the fidelity expression as squeezing goes to \
infinity.\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cQxIsK/2ANIArQilTA==
  "],
 CellLabel->
  "Out[188]=",ExpressionUUID->"303b25f8-6a10-4b20-80f1-f22ad752a6d0"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]1", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]2", "2"]}]}], ")"}]}]]}]], 
  RowBox[{
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cTTTPVPjAaQBrialjQ==
  "],
 CellLabel->
  "Out[189]=",ExpressionUUID->"26220521-6264-4220-9e71-819147c0bb48"],

Cell[BoxData["\<\"Classical fidelity expression\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cdzjf6bGA0gDALNEpjU=
  "],
 CellLabel->
  "Out[190]=",ExpressionUUID->"e39b48ab-a208-47f9-884e-15893e681593"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}]}]}]], "+", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}], 
       RowBox[{"Sign", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}]]}]]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Tau]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cTwwLazWA0gDALKWpgs=
  "],
 CellLabel->
  "Out[191]=",ExpressionUUID->"ec21aa88-c54f-4fe6-a987-9fc1f56e312d"],

Cell[BoxData["\<\"Simplified classical fidelity expression\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cYy4GFbrAaQBsPOl3g==
  "],
 CellLabel->
  "Out[194]=",ExpressionUUID->"add38e22-e81b-4bd1-839f-b95d4277658e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Tau]", "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", "\[Tau]", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
     RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]}]], "+", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Tau]", "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", "\[Tau]", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
     RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]}]]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Tau]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cXzBHV7rAaQBsA+lqQ==
  "],
 CellLabel->
  "Out[195]=",ExpressionUUID->"93d36b18-60a6-444a-ae97-b2a094fd1c01"],

Cell[BoxData["\<\"Find the difference between the expressions for some choice \
of values, to demonstrate that they are equivalent.\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cVyTEF7rAaQBsIKlwg==
  "],
 CellLabel->
  "Out[196]=",ExpressionUUID->"6a9eb50c-c2b2-4c47-be4f-e56809253c64"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cVyTEF7rAaQBsIKlwg==
  "],
 CellLabel->
  "Out[197]=",ExpressionUUID->"9d65186e-7c05-4135-8249-88515ebe7017"],

Cell[BoxData["\<\"Plot the behaviour of the fidelity for varying \[Tau], for \
some values of \[Epsilon]1 and \[Epsilon]2.\"\>"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyW+cVyTEF7rAaQBsIKlwg==
  "],
 CellLabel->
  "Out[198]=",ExpressionUUID->"a0e2926b-f645-4dda-8959-356235377457"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hs0VekfBnDXiZSQGNciKqXShaZoHkPGfUrkUkJE6leSzA/dpI4uSI2U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          "]]}, Annotation[#, "Charting`Private`Tag$852211#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6l2NyUetnm5vbZfIOrf1iU5xR7Gb+TY
rN4puQTOj4hcuP7Dxy1wPvf/xhh3uf1wvmrguxeHu4/A+eXnLO1nfDkJ54tv
EbzHyHgezt/2yPnMeZtLcP6hrLnSkW+uwPlf1Wz51+Zeh/OZfq4WkFa9Beeb
/U/YFrzuDpx/psXk3DGt+3C+/ITXP1e+ewDnv/5+/95Vg0dw/pJXu0/x9T2G
8/lkl79/8uQJnN+TuTVtgcozOP+bw+onGfXP4fwSoyNbxA6/gPPvrzvSfVHx
FZz/O+vKbM2q13C+tiP7v7Tdb+B890WK6RvF3yHCSzZe6WHMezhf500o93Xf
D3C+MP8HjiO/EHyW/bPXK8/5COdnm+y+yen9Cc5f7Zm0YN83BP/raymBZ9M+
w/lbg92Zp7h8gfPrPVrnb3mG4Cve9bqxuPUrnG9l3jJF0ugbnB8jd/4n42UE
/+up3kcFjd/h/BkscSVBKj8Q7r+3dRHTEQSftbYxxLLwJ5zPsDJu/SOhX3B+
0az1vUKHEPy92h0cgnm/4XxBryKdJr4/cP4d3QuXK/cg+Bvm2as8ifsL58eu
NxOU/YfgN7QubLyz6h+cv/aF7Gw+n/9wvlKLiAf7MgR/ujz31///EXwAvCqq
4w==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$852211#2"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.8523304590569537}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Tau]\"", TraditionalForm], 
       FormBox["\"Fidelity\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0.8523304590569537}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 2}, {0.8523304590569537, 0.9999678858903699}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"classical\"", "\"choi\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOI7598w3LR44xj6a4IiiN75418IiO5Z+bDlFpAWX31b
fb01UN6xfdcWIF00T+3wISAtuFP59jUgfSzWxKTJ5o3jogPREr+BdKPbU/8/
QNp2kSPPats3jrsmR0iC6BOJnzRA9B2r2k8g2jhzzYcNQJpBzfbnfyD95kaw
yWK7N44GszbeVLd/4xhiHtt2EUj/njVxXrDjG0elq4y3pzu9cZTQ/fTsiPMb
x1dB949/BtI1spPPgegMh40LZF3eOIreKA08AqRV5rmuPAqkd96verrM9Y3j
gncbpVYAaaY1hd2rgfSk8w7eB4F0754vvRLubxwdfmdW/ol/46igH1IlkfDG
8TRbh54ckC67cNcNRPvrbvVVB9ITXuZrSyUC+S/iaz2ANACxgqX1
  "],
 CellLabel->
  "Out[199]=",ExpressionUUID->"0486c26b-e668-438c-b851-65f706a6db4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "the", " ", "quantum", " ", "upper", " ", "and", " ", 
    "lower", " ", "bounds", " ", 
    RowBox[{"(", 
     RowBox[{"for", " ", "error", " ", "probability"}], ")"}], " ", "and", 
    " ", "the", " ", "classical", " ", "lower", " ", 
    RowBox[{"bound", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"errorProbLowerBoundGen", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "m"}], ")"}]}], 
      RowBox[{"choiFid", "^", 
       RowBox[{"(", 
        RowBox[{"4", "M"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"errorProbUpperBoundGen", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "1"}], ")"}], " ", 
      RowBox[{"choiFid", "^", 
       RowBox[{"(", 
        RowBox[{"2", "M"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"classicalLowerBoundGen", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "m"}], ")"}]}], 
      RowBox[{"classicalFid", "^", 
       RowBox[{"(", 
        RowBox[{"4", "M"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Find", " ", "the", " ", "minimum", " ", "number", " ", "of", " ", 
     "probes", " ", "at", " ", "which", " ", "we", " ", "can", " ", "prove", 
     " ", "quantum", " ", 
     RowBox[{"advantage", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MBoundaryGen", "=", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", "m"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"classicalFid", "^", "2"}], "/", "choiFid"}], "]"}]}], ")"}]
       }]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.787906745503798*^9, 3.7879068581295233`*^9}, {
   3.789399496864932*^9, 3.789399506013591*^9}, {3.789399547815385*^9, 
   3.789399550701974*^9}, {3.78983606024751*^9, 3.78983609017019*^9}, {
   3.789836965810494*^9, 3.7898369678219275`*^9}, {3.7899978546128054`*^9, 
   3.7899978587155895`*^9}, {3.790430720944584*^9, 3.7904308436405888`*^9}, {
   3.7930101425765734`*^9, 3.7930101617034945`*^9}, 3.793010335574822*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"0f327dc6-b4eb-4b39-9bff-cd62af8c72dd"],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<Plot the classical lower bound and the quantum upper bound \
for a thermal loss channel and a thermal amplifier channel.\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{
          RowBox[{"10", 
           RowBox[{"Log10", "[", "classicalLowerBoundGen", "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
            RowBox[{"\[Epsilon]2", "\[Rule]", "3"}], ",", 
            RowBox[{"\[Tau]", "\[Rule]", "0.8"}], ",", 
            RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "1", ",", "40"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{
          RowBox[{"10", 
           RowBox[{"Log10", "[", 
            RowBox[{"Min", "[", 
             RowBox[{"errorProbUpperBoundGen", ",", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "m"}]}]}], "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
            RowBox[{"\[Epsilon]2", "\[Rule]", "3"}], ",", 
            RowBox[{"\[Tau]", "\[Rule]", "0.8"}], ",", 
            RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
     "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<5 channels, target \[Epsilon] = 1, background \[Epsilon] = 3, \[Tau] \
= 0.8\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<classical LB\>\"", ",", "\"\<quantum UB\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{
          RowBox[{"10", 
           RowBox[{"Log10", "[", "classicalLowerBoundGen", "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
            RowBox[{"\[Epsilon]2", "\[Rule]", "3"}], ",", 
            RowBox[{"\[Tau]", "\[Rule]", "1.2"}], ",", 
            RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "1", ",", "40"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{
          RowBox[{"10", 
           RowBox[{"Log10", "[", 
            RowBox[{"Min", "[", 
             RowBox[{"errorProbUpperBoundGen", ",", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "m"}]}]}], "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
            RowBox[{"\[Epsilon]2", "\[Rule]", "3"}], ",", 
            RowBox[{"\[Tau]", "\[Rule]", "1.2"}], ",", 
            RowBox[{"m", "\[Rule]", "5"}]}], "}"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
     "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<5 channels, target \[Epsilon] = 1, background \[Epsilon] = 3, \[Tau] \
= 1.2\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<classical LB\>\"", ",", "\"\<quantum UB\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.787906900036484*^9, 3.7879070627761145`*^9}, {
  3.7904309058028355`*^9, 3.790431047211546*^9}, {3.7930101698179097`*^9, 
  3.79301021075169*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"cb398d52-cbac-4695-a9ba-7a0ffedde2b9"],

Cell[BoxData["\<\"Plot the classical lower bound and the quantum upper bound \
for a thermal loss channel and a thermal amplifier channel.\"\>"], "Output",
 CellChangeTimes->{{3.7879070416553984`*^9, 3.787907063322103*^9}, 
   3.7893995632038393`*^9, 3.7894694194545355`*^9, 3.7898203424526825`*^9, 
   3.7900680334112034`*^9, 3.7904309755623655`*^9, {3.790431021381999*^9, 
   3.7904310513332644`*^9}, 3.7906022150893493`*^9, 3.790936528255543*^9, 
   3.7912081721735144`*^9, 3.7915556629939885`*^9, 3.7923463865228505`*^9, 
   3.7930104269999094`*^9, 3.793626964353775*^9, 3.793723029341399*^9, 
   3.8084208367312546`*^9, 3.809005956738789*^9, 3.8091007792302723`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"dfebce2a-95fe-4dde-8688-fb4509b90dc4"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7CWkpRacYxM5ABVw2Nj3O2WrkgSUz+HgznRX
c46dDJQv4PDRKr7cUVcByhdx2PPl/E0TayUoX8KhbZ2DjYanCpQv4xCcsXGe
dLgalK/goKCkxMifqgHlKzm8vT0pmalYC8pXcdg5lfnY1wYdKF/Nodm/RONl
nx6Ur+GwvKXINc/PAMrXcuh9uOpbeqghlK/jUGz3eHlijBGUr+cQPVs6MjrZ
GMo3cHD4EcwVmmUC5Rs6qIX27PYrNIXyjRx4Nx3J8agwg/KNHT7z/ZV1qjeH
8k0crmebnrdus4DyTR32nshtMO21hPLNHBapLjPUn2IF5Zs7dDTde6Qx2xrK
t3DIuy82RWmRDZRv6RBi4+8qs9IWyrdysJrZ/k10gx2Ub+2g8G3/cv7t9lC+
jUOLZs0alngHKN/W4Xu4RGvjIxjfziGrbUvsv1RHKN/e4e6WALPqlzC+g0PA
4zd8P3KcIPwGB4fDgp3PSz5A+QyODmYOqgc+FjtD5R0dVuUdnJH3HcpncHKQ
nRtb+LrKBSrv5DDh9E/PjH9QPoOzA/OvqUpPG12h8s4OpRpGvxNZ3aDyLg4v
ws5dvtfhdgAAYHWw7g==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7AVuLXe7x/R+P1TAAZXPgcYXQOOLoPElHN4X
a/lPK2Y6AOHLOOT4ewo/6uWF8hUcSkS3vBYLEYHylRyMmw+ftXkoCeWrOHz8
cGl9Up48lK/mEKH/0eNIrRKUr+Fg/uyHZbiLKpSv5SA2l0H7FZcGlK/j8DWY
Q6b2ohaUr+dwhUuAV2CGLpRv4HDrAXd9oL4BlG/o4Lmn//usSYZQvpHDzunC
BU++GkH5xg6axdNf6EaaQPkmDjP8pBPL95hC+aYOHFrzbx6QN4fyzRzKWZWD
uJotoHxzh+cPlp0KfmYJ5Vs4hO/Rcp7raQ3lWzocm75u97M1NlC+lYNZsZGJ
gYAdlG/tsNRv25rKYnso38aBS3TupMRsByjf1uEQ030/NllHKN/OoeqDAvfq
czC+vYPRvaTj/g1OUL6Dw6vTS5q/GDpD+A0ODgt3PrOf+RjKZ3B0iFyu8cd2
qgtU3tFBcGrWjkdurlB5J4eTTWtK2n9A+Q1ODo0F7wx0VrlB5Z0dLOIM3l6I
dofKOzt88C5aWcrrAZV3cVhhuSVVar/HAQDz9bPW
         "]]}, {}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, AxesOrigin -> {0, 0}, 
     PlotRange -> {{0, 40.}, {-49.4929930810934, 0}}, PlotRangeClipping -> 
     True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"probes\"", TraditionalForm], 
       FormBox["\"error probability (dB)\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"5 channels, target \[Epsilon] = 1, background \[Epsilon] = 3, \
\[Tau] = 0.8\"", TraditionalForm], 
     PlotRange -> {{0, 40.}, {-49.4929930810934, 0}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"classical LB\"", "\"quantum UB\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.7879070416553984`*^9, 3.787907063322103*^9}, 
   3.7893995632038393`*^9, 3.7894694194545355`*^9, 3.7898203424526825`*^9, 
   3.7900680334112034`*^9, 3.7904309755623655`*^9, {3.790431021381999*^9, 
   3.7904310513332644`*^9}, 3.7906022150893493`*^9, 3.790936528255543*^9, 
   3.7912081721735144`*^9, 3.7915556629939885`*^9, 3.7923463865228505`*^9, 
   3.7930104269999094`*^9, 3.793626964353775*^9, 3.793723029341399*^9, 
   3.8084208367312546`*^9, 3.809005956738789*^9, 3.809100779345667*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"28bf50cc-eb96-406c-9b57-ad1c7238e1a0"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7He87niif0fwAFTA4YP+zbflZ4WhfA4HzRLN
7/v3iUL5Ag5JOyoZODaIQ/kiDtP/nOQMWCgJ5Us4XHKQEp4xSRrKl3Hgas2S
edAsC+UrODic3KWqUSoP5Ss57GlrFbfYrADlqzjcWKErc2e1IpSv5vD51FWF
hiVKUL6Gg+DbWlWVucpQvpaDLr+a1ompKlC+joO34Tm9nD5VKF/PIT24zFig
XQ3KN3BoKJWz2FKvDuUbOsydfswmokIDyjdy2LEzz/FPgSaUb+xw+baY24JM
LSjfxOHd331eLknaUL6pA6dCuv+LKB0o38xBzYk/pCdYF8o3d3BO2R5h4KMH
5Vs4JLfFx15x0YfyLR0crzAb7pEzgPKtHPyehhvzzYbxrR1ivq02TRA3hPJt
HLLZGSw2TYbxbR2qJEKsWASMoHw7h3bNFTZhPTC+vcMUqz92KziMoXwHhwXe
AY6/WqD8BgeHdTFLnH0YTaDyjg57cn+4zquF8hscHU7V+Xh8+AmTd3K43r/A
y6nMFCrv5PB0wRefKZ+gfAZnh88bPfyf5ZlB5Z0dmA7PCbR4DeUzuDjwXvkQ
3JVufgAAFnGq/g==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7AVuLXe7x/R+P1TAAZXPgcYXQOOLoPElHN4X
a/lPK2Y6AOHLOOT4ewo/6uWF8hUcSkS3vBYLEYHylRyMmw+ftXkoCeWrOHz8
cGl9Up48lK/mEKH/0eNIrRKUr+Fg/uyHZbiLKpSv5SA2l0H7FZcGlK/j8DWY
Q6b2ohaUr+dwhUuAV2CGLpRv4HDrAXd9oL4BlG/o4Lmn//usSYZQvpHDzunC
BU++GkH5xg6axdNf6EaaQPkmDjP8pBPL95hC+aYOHFrzbx6QN4fyzRzKWZWD
uJotoHxzh+cPlp0KfmYJ5Vs4hO/Rcp7raQ3lWzocm75u97M1NlC+lYNZsZGJ
gYAdlG/tsNRv25rKYnso38aBS3TupMRsByjf1uEQ030/NllHKN/OoeqDAvfq
czC+vYPRvaTj/g1OUL6Dw6vTS5q/GDpD+A0ODgt3PrOf+RjKZ3B0iFyu8cd2
qgtU3tFBcGrWjkdurlB5J4eTTWtK2n9A+Q1ODo0F7wx0VrlB5Z0dLOIM3l6I
dofKOzt88C5aWcrrAZV3cVhhuSVVar/HAQDz9bPW
         "]]}, {}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, AxesOrigin -> {0, 0}, 
     PlotRange -> {{0, 40.}, {-49.4929930810934, 0}}, PlotRangeClipping -> 
     True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"probes\"", TraditionalForm], 
       FormBox["\"error probability (dB)\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"5 channels, target \[Epsilon] = 1, background \[Epsilon] = 3, \
\[Tau] = 1.2\"", TraditionalForm], 
     PlotRange -> {{0, 40.}, {-49.4929930810934, 0}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"classical LB\"", "\"quantum UB\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.7879070416553984`*^9, 3.787907063322103*^9}, 
   3.7893995632038393`*^9, 3.7894694194545355`*^9, 3.7898203424526825`*^9, 
   3.7900680334112034`*^9, 3.7904309755623655`*^9, {3.790431021381999*^9, 
   3.7904310513332644`*^9}, 3.7906022150893493`*^9, 3.790936528255543*^9, 
   3.7912081721735144`*^9, 3.7915556629939885`*^9, 3.7923463865228505`*^9, 
   3.7930104269999094`*^9, 3.793626964353775*^9, 3.793723029341399*^9, 
   3.8084208367312546`*^9, 3.809005956738789*^9, 3.8091007794568014`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"557e11ee-7604-4efb-a8e5-464636ec06ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Reparametrise", " ", "the", " ", "Choi", " ", "fidelity", " ", "in", " ", 
    "terms", " ", "of", " ", "\[Epsilon]Av", " ", "and", " ", 
    RowBox[{"\[Epsilon]Dif", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"choiFidReparam", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"choiFid", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]1", "\[Rule]", 
           RowBox[{"\[Epsilon]Av", "-", 
            RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
          RowBox[{"\[Epsilon]2", "\[Rule]", 
           RowBox[{"\[Epsilon]Av", "+", 
            RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]Av", ">", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", 
           RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
         RowBox[{"\[Epsilon]Dif", ">", "0"}], ",", 
         RowBox[{"\[Tau]", ">", "0"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   "\"\<Plot the behaviour of the Choi fidelity for varying \[Epsilon]Av and \
\[Epsilon]Dif.\>\"", "\[IndentingNewLine]", 
   RowBox[{"Plot3D", "[", 
    RowBox[{"choiFidReparam", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]Dif", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]Av", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]Dif"}], ")"}], "/", "2"}], ",", "4"}], 
      "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   "\"\<Expression for dF/d\[Epsilon]Dif. Note that all terms are explicitly \
positive (semi-definite), except for the minus sign. Hence, dF/d\[Epsilon]Dif \
\[LessEqual] 0.\>\"", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"choiFidReparam", ",", "\[Epsilon]Dif"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]Av", ">", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
       RowBox[{"\[Epsilon]Dif", ">", "0"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   "\"\<Expression for dF/d\[Epsilon]Av. Note that the denominator is \
explicitly positive.\>\"", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"choiFidReparam", ",", "\[Epsilon]Av"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]Av", ">", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
       RowBox[{"\[Epsilon]Dif", ">", "0"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   "\"\<Minimise the numerator of the expression for dF/d\[Epsilon]Av. We see \
that it is positive semi-definite. Hence, dF/d\[Epsilon]Av \[GreaterEqual] 0.\
\>\"", "\[IndentingNewLine]", 
   RowBox[{"Minimize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]Av", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Epsilon]Dif", "2"], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[Epsilon]Av", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], "2"], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Epsilon]Av", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}]}]]}], 
          ")"}]}]}], ",", 
       RowBox[{"\[Epsilon]Av", "\[GreaterEqual]", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
       RowBox[{"\[Epsilon]Dif", "\[GreaterEqual]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]Av", ",", "\[Epsilon]Dif"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7894704080509644`*^9, 3.789470478335432*^9}, {
  3.7894707639358444`*^9, 3.7894707665657344`*^9}, {3.7894773223009963`*^9, 
  3.789477362571165*^9}, {3.7898204171411047`*^9, 3.7898204229993715`*^9}, {
  3.790434470526779*^9, 3.790434471234456*^9}, {3.7904356814576178`*^9, 
  3.7904356818086834`*^9}, {3.7904360172277737`*^9, 3.7904361958652844`*^9}, {
  3.7904362426960707`*^9, 3.7904363991036*^9}, {3.79043651749666*^9, 
  3.790436521961218*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"3ce6c1d5-885e-421a-bc11-968f2c7e043e"],

Cell[BoxData["\<\"Plot the behaviour of the Choi fidelity for varying \
\[Epsilon]Av and \[Epsilon]Dif.\"\>"], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.8091007800207376`*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"23bb4793-ad14-40e1-a37c-03afb96010b0"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxtnQdcTt8fx5/2fjLKJhllZiRb5xhZychMlFFUsqkQJaMUCVG2BiGFlJEm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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[{Polygon3DBox[CompressedData["
1:eJw1mgn8VsMXxt/7zp230qbQohTaKEuFVIo2UraUvUQlEoUUaUeI7BLZsoQs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           "]], Polygon3DBox[CompressedData["
1:eJwtmnfgT9Ufxu+599wPDbMQMsqIKBUJDSTagxYlaSENSSrtgXapVNKgoT1p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           "]], Polygon3DBox[CompressedData["
1:eJwt13fATXUfAPD7eJ4rSSIZKdmkpIyUirdFQhlRkd7M5FUpkYaUUkZIQ/YK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           "]], Polygon3DBox[CompressedData["
1:eJwlzjEohHEYB+C381FYDBajxaYsN1gYqJssJrkMZ7ozOF+Xuhtwi4WisEiZ
FItJDFIGZSCDTQwyGI47AxOTR4Z/v9/7vO9XX/9seXI+ExE9Xof3nkTk5EZb
RKY9omL5Ikd4Wa/pNbusmzVZ4s/8mv+Yj3kny3oFnvISH+BVmeNLvM7XzeN8
V+b5FT/jT+ZN3pAffE4/0Xvttt18yhbP8wPebV7lTTnNT/Uj/dau7uZRNvmE
vqUndlU3r7LA7/VL/c1u3823bPAhvaJ/6TNuHtykeku/07v0Czd9ctgr8kW+
4JtBviKn+CHf4+fmlN/IseT/H5b//t08ynfkL2RHNpA=
           "]]},
         Annotation[#, "Charting`Private`Tag$853722#1"]& ]],
       Lighting->{{"Ambient", 
          RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
         "Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{0, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0r1Ok1EYB/BTimJbqjVG40BsegF4AQYctUIVrQakBDUdTCSEJkx1IAgM
MitaBzuQqLtRL8C0N8CHAoqiMVGjcTC6kvA7CcO/v+d5+p7347xvoVorTyVC
CE25poh1v59fHEmGkGOVeU7zNOfZz4cs8RnH+IoTbLEtd9XrXOQ3NviPL5js
DOENj7HNBjOuOy9r+lmeknMdzqE/z3cs8j0vcIMD3OQgt1jiB17kR17iNof4
iZf5mVe4wzK/sOC+sq63IF/195iX1fife2vxKF8zwef8a81j3pcVdZ1veYcv
WeEyB9kXn0ndy0fWp+LzxbVc0ndxTo6YzbBHbklTDpvV+cNxT5nVd3DY+ZZ4
U7rNrvKkZNQPWJQTjtnVj6tvqNPxmdXHJRX3y6ymPqSe5HfXeMIu/f+47/Hd
6g/GvWMuvhOzUR4wu82K3rKQ5h9eN1OGs/wdv5N4r2Krwxl/9Kl/7n9ve5p7
Rjw=
       "]]}, 
     {GrayLevel[0.2], 
      Line3DBox[{855, 1145, 1246, 1250, 1251, 1551, 1149, 1150, 1146, 1151, 
       1147, 1386, 1201, 1227, 1228, 1202, 1229, 1203, 1152, 1561, 1205, 1204,
        856, 1232, 858}], 
      Line3DBox[{862, 1209, 861, 1220, 1226, 1221, 1184, 1163, 1219, 860, 
       1384, 1387, 1381, 1200, 1183, 1161, 1218, 1194, 1065, 1199, 1182, 1217,
        1181, 1554, 1377, 871, 1160, 1180, 1159, 1494, 870, 1157, 1179, 1156, 
       1493, 869, 1069, 1553, 1154, 868, 1068, 1552, 1256, 1267, 883, 1391, 
       1266, 881, 1390, 1265, 882}], 
      Line3DBox[{866, 1245, 1263, 1566, 1252, 1385, 865, 1247, 1249, 1248, 
       1388, 1253, 867, 1153, 1176, 1558, 857, 1064, 1192, 1213, 1214, 1177, 
       1197, 1198, 1193, 1216, 1492, 1155, 1178, 1233, 1242, 1243, 1215, 1230,
        1206, 1234, 1562, 1148, 1158, 1208, 1207, 859, 1383, 1564, 1254}], 
      Line3DBox[{895, 1081, 896, 1090, 1508, 913, 1089, 1507, 912, 1088, 1506,
        911, 1087, 1505, 1259, 1290, 924, 1411, 1289, 923, 1410, 1288, 922, 
       1409, 1287, 921, 1095, 462, 1295, 937, 1414, 1294, 936, 1413, 1293, 
       935, 1103, 1519, 934, 1102, 1518, 933, 1101, 1517, 931, 1100, 1516, 
       1261, 1300, 947}], 
      Line3DBox[{898, 1274, 1398, 897, 1275, 1399, 899, 1276, 1257, 1496, 
       1074, 884, 1497, 1075, 885, 1498, 1076, 886, 1268, 1392, 887, 1269, 
       1393, 873, 1070, 872, 1162, 1264, 1389, 874, 1164, 1185, 1559, 1378, 
       875, 1165, 1186, 1235, 1187, 1382, 1560, 1066, 1195, 1223, 1166, 1188, 
       1236, 1244, 1167, 1222, 1231, 1210, 1237, 1376, 1550, 1169, 1212, 1211,
        863, 1238, 1565, 1255}], 
      Line3DBox[{915, 1283, 1405, 914, 1284, 1406, 901, 1082, 900, 1502, 1083,
        902, 1503, 1084, 903, 1504, 1085, 904, 1277, 1400, 905, 1278, 1401, 
       889, 1077, 888, 1270, 1394, 890, 1271, 1395, 891, 1272, 1396, 877, 
       1071, 876, 1168, 1555, 1072, 878, 1495, 1170, 1189, 1171, 879, 1379, 
       1556, 1190, 864, 1067, 1196, 1563, 1224, 1225, 1191, 1239, 1241, 1240, 
       1172}], Line3DBox[{929, 1099, 1515, 928, 1098, 1514, 927, 1097, 1513, 
       925, 1096, 926, 1418, 1299, 941, 1417, 1298, 940, 1416, 1297, 939, 
       1415, 1296, 938, 1104, 476, 1306, 952, 1423, 1305, 951, 1422, 1304, 
       950, 1421, 1303, 949, 1420, 1302, 948, 1419, 1301, 946, 1108, 1522, 
       1262, 1312, 963}], 
      Line3DBox[{932, 1291, 1412, 930, 1292, 1260, 1509, 1091, 916, 1510, 
       1092, 917, 1511, 1093, 918, 1512, 1094, 919, 1285, 1407, 920, 1286, 
       1408, 907, 1086, 906, 1279, 1402, 908, 1280, 1403, 909, 1281, 1404, 
       910, 1282, 1258, 1499, 1078, 892, 1500, 1079, 893, 1501, 1080, 894, 
       1273, 1397, 880, 1073, 1173}], 
      Line3DBox[{945, 1107, 1521, 944, 1106, 1520, 942, 1105, 943, 1428, 1311,
        958, 1427, 1310, 957, 1426, 1309, 956, 1425, 1308, 955, 1424, 1307, 
       953, 1109, 954, 1435, 1319, 969, 1434, 1318, 968, 1433, 1317, 967, 
       1432, 1316, 966, 1431, 1315, 965, 1430, 1314, 962, 1429, 1313, 964}], 
      Line3DBox[{961, 1111, 1523, 959, 1110, 960, 1441, 1325, 976, 1440, 1324,
        975, 1439, 1323, 974, 1438, 1322, 973, 1437, 1321, 972, 1436, 1320, 
       970, 1112, 971, 1448, 1332, 985, 1447, 1331, 984, 1446, 1330, 983, 
       1445, 1329, 982, 1444, 1328, 981, 1443, 1327, 979, 1442, 1326, 980}], 
      Line3DBox[{977, 1113, 978, 1455, 1339, 993, 1454, 1338, 992, 1453, 1337,
        991, 1452, 1336, 990, 1451, 1335, 989, 1450, 1334, 988, 1449, 1333, 
       986, 1114, 987, 1462, 1346, 1000, 1461, 1345, 999, 1460, 1344, 998, 
       1459, 1343, 997, 1458, 1342, 996, 1457, 1341, 994, 1456, 1340, 995}], 
      Line3DBox[{1009, 1120, 1528, 1008, 1119, 1527, 1007, 1118, 1526, 1006, 
       1117, 1525, 1005, 1116, 1524, 1004, 1464, 1348, 1003, 1463, 1347, 1001,
        1115, 1002, 1471, 1355, 1016, 1470, 1354, 1015, 1469, 1353, 1014, 
       1468, 1352, 1013, 1467, 1351, 1012, 1466, 1350, 1010, 1465, 1349, 
       1011}], Line3DBox[{1025, 1128, 1535, 1024, 1127, 1534, 1023, 1126, 
       1533, 1022, 1125, 1532, 1021, 1124, 1531, 1020, 1123, 1530, 1019, 1122,
        1529, 1017, 1121, 1018, 1478, 1362, 1032, 1477, 1361, 1031, 1476, 
       1360, 1030, 1475, 1359, 1029, 1474, 1358, 1028, 1473, 1357, 1026, 1472,
        1356, 1027}], 
      Line3DBox[{1041, 1136, 1542, 1040, 1135, 1541, 1039, 1134, 1540, 1038, 
       1133, 1539, 1037, 1132, 1538, 1036, 1131, 1537, 1035, 1130, 1536, 1033,
        1129, 1034, 1485, 1369, 1048, 1484, 1368, 1047, 1483, 1367, 1046, 
       1482, 1366, 1045, 1481, 1365, 1044, 1480, 1364, 1042, 1479, 1363, 
       1043}], Line3DBox[{1057, 1144, 1549, 1056, 1143, 1548, 1055, 1142, 
       1547, 1054, 1141, 1546, 1053, 1140, 1545, 1052, 1139, 1544, 1051, 1138,
        1543, 1049, 1137, 1050, 1491, 1375, 1063, 1490, 1374, 1062, 1489, 
       1373, 1061, 1488, 1372, 1060, 1487, 1371, 1059, 1486, 1370, 1058, 1380,
        1557, 1174, 1175}]}, 
     {GrayLevel[0.2], 
      Line3DBox[{408, 1564, 842, 843, 810, 830, 829, 804, 1554, 786, 787, 420,
        1393, 609, 434, 1401, 623, 448, 1408, 637, 462, 651, 476, 665, 490, 
       1435, 679, 504, 1448, 693, 518, 1462, 707, 532, 1471, 721, 546, 1478, 
       735, 560, 1485, 749, 574, 1491, 763, 588}], 
      Line3DBox[{8, 291, 1194, 23, 872, 38, 888, 53, 906, 68, 921, 83, 938, 
       98, 953, 113, 970, 128, 986, 143, 1001, 158, 1017, 173, 1033, 188, 
       1049, 203, 218}], 
      Line3DBox[{280, 255, 1188, 281, 257, 1555, 424, 613, 1499, 438, 627, 
       1505, 452, 641, 466, 1418, 655, 480, 1427, 669, 494, 1439, 683, 508, 
       1452, 697, 522, 711, 1525, 536, 725, 1532, 550, 739, 1539, 564, 753, 
       1546, 578, 767, 592}], 
      Line3DBox[{412, 1565, 377, 813, 333, 806, 1556, 794, 795, 426, 615, 
       1501, 440, 629, 1507, 454, 643, 1514, 468, 657, 1520, 482, 671, 496, 
       1441, 685, 510, 1454, 699, 524, 713, 1527, 538, 727, 1534, 552, 741, 
       1541, 566, 755, 1548, 580, 769, 594}], 
      Line3DBox[{413, 832, 833, 814, 835, 1563, 834, 807, 796, 797, 427, 1397,
        616, 441, 630, 1508, 455, 644, 1515, 469, 658, 1521, 483, 672, 1523, 
       497, 686, 511, 1455, 700, 525, 714, 1528, 539, 728, 1535, 553, 742, 
       1542, 567, 756, 1549, 581, 799, 800, 801}], 
      Line3DBox[{582, 757, 798, 1557, 568, 743, 1479, 554, 729, 1472, 540, 
       715, 1465, 526, 701, 1456, 512, 687, 1442, 498, 673, 1429, 484, 1522, 
       659, 470, 1516, 645, 1412, 456, 631, 1405, 442, 617, 1398, 428, 603, 
       1390, 414, 597, 1566, 850, 852, 851, 405, 595, 1551, 849, 776, 821, 
       837, 820, 826}], 
      Line3DBox[{583, 758, 1486, 569, 744, 1480, 555, 730, 1473, 541, 716, 
       1466, 527, 702, 1457, 513, 688, 1443, 499, 674, 1430, 485, 660, 1419, 
       471, 1517, 646, 457, 1509, 632, 1406, 443, 618, 1399, 429, 604, 1391, 
       415, 598, 853, 1388, 401, 406, 396, 777, 1386, 307, 318}], 
      Line3DBox[{584, 759, 1487, 570, 745, 1481, 556, 731, 1474, 542, 717, 
       1467, 528, 703, 1458, 514, 689, 1444, 500, 675, 1431, 486, 661, 1420, 
       472, 1518, 647, 458, 1510, 633, 444, 1502, 619, 430, 1496, 605, 416, 
       1552, 599, 779, 1558, 407, 816, 815, 808, 770, 1561, 822, 778}], 
      Line3DBox[{585, 760, 1488, 571, 746, 1482, 557, 732, 1475, 543, 718, 
       1468, 529, 704, 1459, 515, 690, 1445, 501, 676, 1432, 487, 662, 1421, 
       473, 1519, 648, 459, 1511, 634, 445, 1503, 620, 431, 1497, 606, 417, 
       1553, 240, 271, 1177, 239, 358}], 
      Line3DBox[{586, 761, 1489, 572, 747, 1483, 558, 733, 1476, 544, 719, 
       1469, 530, 705, 1460, 516, 691, 1446, 502, 677, 1433, 488, 663, 1422, 
       474, 649, 1413, 460, 1512, 635, 446, 1504, 621, 432, 1498, 607, 418, 
       783, 1493, 782, 802, 828, 781, 1492, 809, 780, 836, 827, 838}], 
      Line3DBox[{587, 762, 1490, 573, 748, 1484, 559, 734, 1477, 545, 720, 
       1470, 531, 706, 1461, 517, 692, 1447, 503, 678, 1434, 489, 664, 1423, 
       475, 650, 1414, 461, 636, 1407, 447, 622, 1400, 433, 608, 1392, 419, 
       785, 1494, 784, 803, 840, 772, 841, 1562, 771, 823, 839}], 
      Line3DBox[{589, 764, 575, 1543, 750, 561, 1536, 736, 547, 1529, 722, 
       533, 708, 1463, 519, 694, 1449, 505, 680, 1436, 491, 666, 1424, 477, 
       652, 1415, 463, 638, 1409, 449, 624, 1402, 435, 610, 1394, 421, 600, 
       1389, 788, 409, 596, 817, 811, 1387, 846, 845, 844}], 
      Line3DBox[{590, 765, 576, 1544, 751, 562, 1537, 737, 548, 1530, 723, 
       534, 709, 1464, 520, 695, 1450, 506, 681, 1437, 492, 667, 1425, 478, 
       653, 1416, 464, 639, 1410, 450, 625, 1403, 436, 611, 1395, 422, 601, 
       789, 1559, 410, 370, 389, 326, 1226, 338}], 
      Line3DBox[{591, 766, 577, 1545, 752, 563, 1538, 738, 549, 1531, 724, 
       535, 1524, 710, 521, 696, 1451, 507, 682, 1438, 493, 668, 1426, 479, 
       654, 1417, 465, 640, 1411, 451, 626, 1404, 437, 612, 1396, 423, 602, 
       791, 411, 1560, 819, 818, 812, 773, 831, 824, 790}], 
      Line3DBox[{593, 768, 579, 1547, 754, 565, 1540, 740, 551, 1533, 726, 
       537, 1526, 712, 523, 698, 1453, 509, 684, 1440, 495, 670, 1428, 481, 
       656, 467, 1513, 642, 453, 1506, 628, 439, 1500, 614, 425, 793, 1495, 
       792, 805, 847, 775, 848, 774, 1550, 825, 854}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJx0mwVQld/2/hGQEgMQQSVUVERSFAVEFqEioAIiISAdioC0iCIpIN3dndJI
b0DpTukG6YOUtP+X33fuvfO/M5c5M2fmGeeM57Of/ay19rvPRc23z3Tw8fDw
GIjw8Aiw98u6Uj1nijtBbHXuIOVIGYqvLuhl010GbyYGBwWBYVit00+5aLaI
CPN/WtuNRcGFlp8l94iHoUPMuFDBYRGZfa8o7aAPgYiLHG+GZAfBeIl3Flcz
jaTTM1kOTkwCo3yvi8mpQdgdqnzDf+QXav4R+U0veRx+Jaor+/UOwRvOkfde
3ouI4uZHqnUXf7AYDfvcHT0AT82bPr8VnUVhk5GXPE6NQXrSQ+aBjwPwV1Rf
UDlyFlkyCL9IvTYK9akRbyU1ByDPK/Av6+gsMggjNvr1ZgRYu9jacqqGwIxr
VvJvwCLipL+n8drUD5YF41qLBAYgsM1ioJx3DllbEKj9VB+G/lD5XPGyISj4
+J1GM2gRPV98570j5geZx8a/cbIPwIBET1aA8RySEzyRtZI+BJdE2onFuvsh
kI3a46n3HDItHUjh8R6Cd+F9fWNGQ5CjdufC+9PzSPS4zaJI20/A++fP7p83
6Yp/3ldA95rFN16FQiBQ8coMuBOK6pvaA4VGcBDFVSv//kI1TAz0J5yOzkEX
042k2kJxwDF0ppmjqxZiucbMTxmWI53ltAbHBzhgZ8odO3+pETrcn//du/UD
vcqXM/0wvwzp82+4i52bYX74ZqsmQwPC0d0i/+S1DBvlH0P6JVrB8k5PBJFJ
C6KxDzhGyrMMg0QvVq9EtUH8lyeMZyPbEV9TXj3e2BLoUPivSUq3Q59ciE3W
g050Z0PJUNBnCew9PDcY8ttBfVKi6k9JF7r+Kvrb5gNMzz8b9gy/A0Ju3+hp
I+xBT1l0vx7gLUFMuvzfj0IdUNlL/PDY9V5EM7Zi8KdyEc6uryfkmnbApcJr
199z/USfEvfWX31eBL4z35/thHfAU1ey/b90fYiM246i88kiJBynXgqr6IA7
ZY+00Fof6lgn0ss5uwgHfw//pAT//3cc7I57bkXuJsDeC3XpThobhDKcuOa2
cHAyqHs/wSgXmjj2o/Jdg5FA+7k431kcCJhdzjFKLAIrldKo54uJ6Hn8PWLd
ThzcCB7LkYkuh83Lcr+VDLNRklRh4PY3HKxdlfUO7q2E6ovq7PGrBeg2yVCi
RhgOrMeG1B86VkNxaJqlsmIpilpdpLW1xgG5EEF55Nx3qGpqeqErWol8HRy5
yV/gILm0VV2ZtgZyOYprDYur0aXYm2HRt3GgyRZtlnmuFgwcX3pqktcgM7Zq
qiwqHBToU1fwbtfCPVCUcRGoQ9kv2C76ryyDjFBhZk1JHSy4JYnISzagQkMX
dfeWZRg6NhVbrF0P9+K3jVf5m9C98uya6rRl0OPpufZmtx4ulK5zdhxvQV4k
7u6yrstgKtJsq+HQAP4P3y051baimKMpLhJYPvz/fv7X+wpYTEY+f8cZCjZh
TROCva9R0jG56x/2cZDXn1wTs58EwRX9TITyzsj3RGI9/MHB0atRV7ZKssBq
8qzn2E4gSut+Ua2yjIMHV1bUdoPywNmSSTxDOBaVKEr/lJrEwft7dl6ULYWw
VfPArwk/BVm43YnX7sWB707y686QYsg6C6RH8LOQXJigbU8dDui9TnKrHS+D
o0Jl/t1keehWwyxJL7ZevP663pl8FTC1UvKIwbcQ8dN5VwUmYfx9CH90nq4E
nX6d4VmyEkR8/elZoQAccOpQx5qvVYLEu09t3qblqNzs3a9dOxwo+jIKZ5VV
QUw4mYS6ZiVCUpK4eQMcGM3nazaYVQNR5ord1N8q9J38VyKLIg7usM3/tj//
HV733PLy8v2O8OfWudpEcKAirkHGVvgdJAlH2m1patCD6TveS2y4f3OW+7+/
B//ODZ4E/6PHD3zAC8/sOMW6MpKITuMcOsDBTNeKiUN1NFQk/anjvfAe8Y8F
hvzaxYGE2KOgtZdJkBfDf8044At6GyzN6obxp2xT/uzAkAGjui73XucGoM6H
eK0bv3HgJzkipxqbDQlt+retgiJR1MZB5f0FLH8euWW0/M6Fm7Wbp40D4tHe
7ebPLti6NFZdUPUmK4BG0juED0JSUM8s95GmARyw5l++VrNWCO9ZdXHhVZno
WLYZ4fkOHCwHCVhfyS8Cn5gODn27HNSf5UbjWIuDv39TTz2WKYEbi8dieK7k
I8g0dztRigP3JB6KP22lcFLIRfigsRDlFxDdrP+Kg0sssqU3b5XDjtVI3Xej
YiQxMXe2JBYHaouKRHb2FZBVYj9ieqIMcfRRsCz544C/eFFppgSBi13ki+yU
CgTLXROvPv+Hs99lcewl8m/OHFkmX49FuMKU7FZ99I402lH5Y6GH5QmBp5Pg
oGowOJ97OOwj+xa9z+t61Yr5nHvToNUlNwbE/9DQk8raoR6T7z0aGH9myYv8
r+4ngoqw3sOIPTeEt7nfcgfLHzN22W4xi1T4rXlxnCLDH83ZnTJQWseBToKJ
o8mzTCjc4vtt5BiG3m6ktrXgcNDvR6RgZZYNUm0P04JwMajTMl/Ofx4HDMxU
P4gYckE5tFNuqz0BOYRsP0yfwvg3j0d2Z+RBtOTnSpGBFHRE+FsKNVZftPz4
Hz1kKgB73VOnxfEzUTbu+JdObB+V4MXkSDgVQvkzHO9cTDZiush9ZqIVB8Ku
miJmnd8gR+Q8fURDLgofaXC6j62XZmCjG+GpYmAnq98+vp2PFqJl5rbLcDB+
Rl2ZAEpgtSf7dDD7N+SU7EOKn4f7r9wQEvwX578x2ol+uQ4gWqtyvVHsIaos
vECfgnG+nrirrvXHF9jp72df/62NVEM7nxdiPv/4Z+K4w1oo8IhGVPTfskQc
Y2khgPG/fa+PSywnBo53ZZofT3ZA2dcsGJ5i/DkZpR1JWBOAU6T8YDjMHQVn
duRMY/x1XlExmhklw6X7Vb9bhv3QNXpbNaJN7PP5bjdO2KcBo5SCbKlBCPpr
d+Xs11UsT7rJXHv1M6E6pGraWTcKRSjQ5/ZjeVVooviRnCYbLnKUj1m/jEOd
4V2mn7F1GYwsZFvRywEzEiNy2a+J6GFh4OvMaRz8GLgStp6aC/NMAvwSF1KR
gpuQ95MxzLdrdbdqRvKAZsMvYeRrBjoat9Suge2jhx1FepPEBUDIxhB8kzUb
kfQFE8904eCdl0ZD5tVCEHNjPbpDmovwWkOnepr/w5muzgR7Cfzbz8PU2URf
DWyAxXbI4fsvQWTj9zC5AeO8rmTh2OPiARVXkGad5UtkifM5ewPTA4s6eqPq
AmDPUeGqU+pbdGtF1kYI4y9gp89e/jsMfFvGHK2WrdFy2knXvT1M9yGdpNGN
gZdvl1J6rzuhjZiXT3Ux/g8GNBNaOOPhTsn1E3zj7sgi6+2nj9s4MPX8vdnY
nwiSdwOLtu75IcIKzVsCWC6JUryYe6OXAmWXVqoDVoKQ9W1Rl1hsXzxh/BOU
NZgGfO63nKz3w5Gdj850MpZX9+8YN4rxZUJ8p3lUdmYM4kw3eSKBrQspjI4k
OGSB/cyD3Nv28aiV38vEEVuXbHGOSLzhbDDlI2gmsExCSt9LfzyZwcHiiaFj
BSs5QLt+PlnhSyoSJfK3jR/HOPzyeKi1nwtXbHkLlosyULTF39BPQ//t5//U
QZFPKvEs9e9gI+N8RqbSbZTPZeIyhPE8bXm0qZbPBb5Wfba46CmHQlkLn73D
9GnbY677xL7Aw0nIeemVHlpzvKDcg3He2jzHucAXBL+mLra10JkjdavmxK3D
nHF9FfuRNxxEBC8aauh/QrGXQ0+NY/x7xox/mBHGwNzgvZfivJ+RZYr9lAfG
v+2s8N8FhTiw2cLf9SH0QO57ILyN8Td0Li74EZIAwSwtxaU/fNHHotZXl7B9
kezuFbdUnwS35MV45YcC0Yt24TUCbF+sTfersM6nwIeGDzRLImEoxbV0I2QN
B5aa65SXDtJANnje5fZaFFo+YnxmaAUHzyW1ZZSIMoEi2fXYi/VYNNGiFVq3
hAOuboYdEcIseEZD3d3onYDEYu/ryWHrUnwkrCPiYzbYJTPQqEkko+7ex8S2
M/+bM6n9AJtknBngTqRqiBZyoVTb2N5fGE/G05EyQeKOoHaOl/SGiDR63li5
GYvpE+wVlfsmHqA9+SbtVLsG4nSLQ1yYXnntxS2aVD/YkbigZzBihJZWLIYD
MP78/Lv5kVtBMEAsea/Q5R26EG+d2ILxNxXNft1xPRxKiFhP67vbofLvyUr9
GP9LGq9vZ4pEw12/sPIAfGcU7h+lWYDxz12e3bGOjYXF/Cnq84weCDex+UZ1
BwceI80F9MHxkBlW/pDUwBftU9zyaMf4Z171yzd3TIQZOugaoQxEJoIOMsTY
vnA2KNqN00sG/9iTcaV4ocgqKa5jH9sX3kQyr9H9VLiq6KHXxh2JAvDOfj3M
q2Mc2qQ959Ph9rWibrWuGKTieJn2NLYulZ/w02eWMoB71vaBLHs8WuHtbmJe
+u9+g+ffufHx5swdnI0x6PqusQqlsSBKkrWNZYzbsyPM28VidnCrMj/ozDVx
dORDJkM5pn8U8SS3ZXQFdwZdgsvfldFzxz27N5juw5b2nanJG8S7k5Py+V6h
CwSq53cwzqlyulq+yf7wuly2Ny/YFKGlmOOvMF01SFWwXyEYRuiUWaZkrNHJ
53Pf8jD+/pViMepbYTCr1tk1F2WPrjjqdA9g/PvP7tKQuUeB2IWW1PZkZ/Q2
Z9xlAOP/wq26uYUkFnr811PsBT3QoIuvSRbGn3Kkj3O6Ng50zqUekeT0Rdng
myuH7QsVu1HxaLsEcOtsDmFzCEBhj36u1mP8WS+/edRwOwmMNOsXNc6EIOKA
Gi1CbF9MTd3I4JhPhgd6nF3f5sPR98dhZfjYugQRrnQEhacCHlth+ZODaPRW
2+hOxe//7ecCAyom9vMG8FCp7HXVlcuIZqozdg3jtlFja8g89AGuXEnujh0V
RWhf5FwbpuvMxN9lL3YCtxsFFeIU8qgojazUD9PJCbjn+N+4Q+21ZnIRNS1E
dbWaXRDTPWfLo0IJfMH9kYY95Zwh2pTX+tyOca6uSa3eFQsA8rNHP/RJWCDi
8HqJR5huN8XMctEpGAh/puDZp39EksZnXeMx/sLVj9hUisMAzQmvg6sDGpEP
bxvF+BdEj27tzEbCC9keqtf8LsiiWw52MP79PSQRF9xiAF/c1IBf3wN5VtY6
4TD+jVnBrbwMcWCc/JOQ6pgv2s4tGCzF+F/ZZhnVzokHVfMlNi+GAMS12kKu
jO0LEpzAn4dYH8UWX9APb4MRdcVv3XqMv9pfnZN2P5PAxvL5F5r9MBTZMlVy
sP7ffR33v/0sjc9EsnTvFXAWcBhP0F1AqzYiLZsYH5YTJAba9FawSk5f1bgB
iD46W28Q061OPy0f+WsPX14QboX2yqAaac/qTExvVSdwYJp2gSPLccb6H9QQ
8wtuDUNMP/at70t4pScUanlVBRu+QrnxDSpnD/uZ/Xm9642+gL9y7BKZtQlS
Yhl9lY1xHvugZnIlJwAeLbWdGU98h/Z/DPRyYbon5dCoUFAwRP95fFa86BO6
JJgZGILxl7aIbbeyDgM1rwf3thQcUcgI2c1pjD9dr9SzVtVIKPSV26CpdUEF
92/1UWE6VbR06YVLMfAJjyHMPckDlSX3iV3E1sXqILtxMTAWTnX3rvXv+aDq
g76fpNi6nOYW/yF9LB6i9VJWmMf8UWh60ZsGjH/p8FhGr0MC3OP8VYn2g5BD
J+Ub5T//2885c4Za/hd0IKvPs5+R8xwqlx0j2MY4dNB/Ca46bQE+zOorcjT8
qKCo/cTUoc8v6aNIH1tQk2whtxN5gora+KcqMd20+n2tHcFn0KxjFmrHvUB6
wwXbXoc5c/JOsMM9N2AJdRdmuKON9MhprZ5guuapNZeZd97QuPpnIeC4IRrW
ILm7i/H0yqjqZFTyA3pjvyPt5WaIveFuexCmP8eb9KfYCQAxh1a2p1Xv0VBm
tAUDpi9UyKQFRwTD5W2SZQFxO3Tj08kzPhj/4AuWTp9FwoDA8eZpl7NOaOib
04M5jPM5j3d2+YsRMFGQ45TxzBV9IM+7y4zpE67kr4kjouFOIm8l3aYHql5k
anmI8S99xMqbfy0WuqRrPjbj+6JO+iKt+xh/0w2NnGnnODihfXsgrMof1cte
3Di//d+cuf7dP/d6SgwLBWjCE5/TKkO+1EhBwzR0B+Ng/9xVKzPIFErvpSv/
DuBBLy5LSsxjereAGjn17AeglWIIPXj8CK2vNaJWTB+uGjN5HeMABdOIyS9G
DkWiVaNkTP/WXpL6VcYFVj5ZlT5eVEefjdX9zTB9jq84+TKpBxTkuOOS9F8h
7xOJbNyYLvd8wJpM2wf8uQsiy5KN0WtPkb1xjKdNpFPIUp0fuPUd3B1ts0B2
aU/t7Q9z/q/n/WWuQDiPZ/Q4OfsDSpJMXj+B6UuFn7q/RwfDLp7C8bKr9uho
Nul9V4w/b6JcKBd1GIxn+2TR9jih1XjKYwsYZ5e8Pis8vwiwEaIPDJ92Rfaf
hDxuHfo/L1uWhCYaZl2ImyqVPBEdSUzK4Vz2tl5bJ7AzBgRCPR+nnvdFv3g2
u40w/jEuGgIFesXgLDbCniUXhuT7HVN7u7E+fFlHyDGiEWKE97rOESBkEzXF
K30S6/9ZyVo/rLXDqEzdeExPI5JQJXv3kWEZLroWBxaS9oDF0POob4/7UFsn
Mz5exgJcHLptbH6mF8pYL9AsEY1iebva6PFtDibdn2h5s/cCm+raxJr1GBK+
UyqbdmYORD4+Weyw6oMfg6bCXUadKITzCKcK7SKMNeb7BhT8AAveYN2rN3LR
crgQE7Xtv3wiLfjf+3Gs9KncVNIghA+S4fWFjSPZpvijR0dmQNSPlpvVvxV8
h2XayrlqEKkTW4xe1DKYL7LdaAkZhHdpa14+A1PomPWzks4/k6C9fjdq53g5
/LjEmufjk4ZUI+msNhEOblg7nNoh6QICUd1HDusdaG9kRWD/5hJsztlqsPys
AtqSJTXSxXwkE3Tx5ssAbH6RobFlEusGhk6f5332PWj9laT6jMYifM+ZUA4I
64Ybvc6hhC29aHb1s3UbxSLUlxRxj2v/gGH5sr/jhmUoytkg8Kg2DvRHN8pF
RwbAlWfX9jjpLDoz4y8w8mQM6Bl1FYR1a+Hi7hV+4x9VyFK4RJTkBg5og+tz
xB16YJbRqG/+8wC6Flsoa3JqAY6cdcwM/lsHW/U+71UoatDgX6GfG3vLEL25
cJqppQei/E/Fn342hPj2xBbi3Ofhd4wbei7RAG+eOcwRnK9H++ynfRfrl0HL
LeWAcrcHhLB0XGoaRl/FRsJbz87D+18m7dPrPWCwgb/NIzSCrrQJLQRtz4F5
2aPeAcVGINlJ6m6dbERld083ZwYuw3uRhLI9NATbk44XzQMXEcfijr6ymB/g
P4orreRtguX44axPxi0o22CQJE9rGfyZbLHRsheSX028yCIZQ+KO9hJbGnNg
x7zgFkvdC336q0UEbGPIhu/RpVNScxA/sMMqtN4EX8R96Mpr29DiQqeU0M1l
6PTXqXmgPAD0hBxnHmvOoabev55K+UNgYuqPu+bfDPssMec4NttRPkvwvinh
Mlg7f2014uoFw1/XycRHxlB11VJkatcseET6krucb4HijqOZ1msd6JhPD9eT
n0vAfFLjuQH27yeqxES/84yjF+82RRWCZyHFZ2hT7XwvzJnjOocfjCN7EUa+
Bp9ZCMuyPErj1wIRa0luI8OdKJF6/25F+hJ4qd94RV/YAqFXRsVH73Yh61Xx
GM2wJRjkbSBPbpcFKTI/sYyaPxUb9XzvDv7+7zq1XT2xsbYfA1EDwzyvKHxR
0pbXgxdYDvh0WKWZccTAlOFV/sVSb6T85Yz1Iqbfxee0bs7+AfRXn3Q+DviG
DpKvMe0Y44A4dqCFOKoeCDbzVy67VKGXOgN5+rRYX5FG87d9YAjM+45VmHot
oireVx0iFf6gaFB+8qlBE/jfeKiyU1aLDM/KEimWLQPNldt/X71vAVJ+bYqZ
F02osKHQ5rHGMrwueZcpg9cGR5z91Ut12pCmTNXYFOkyRClOUm1QtcOmdo2X
nFUH0uQvSDH+tgSsXW8EPV0GoEi9QrhlcxYRaw2derw/DDGTO1Tyn9vhM7um
FR9RF8o8SfDYQH8Joie9Al2H20Hpkti9Ee1u5PDwRW/PpSWIfb/GYfZqAHhP
s/6UezCHWjPcWOaPDwPxg2vcF5g6wIovUz0qvAdpEwGt9tgiXP2iVzym1AED
f6Qt6rN70TDLOerUuEU4+taJ7LFrB7ztlBPMS/2J6DgICq++XgT2d66FNt+G
wHtsdC8meBHpSrwlECDygwcZGTt4XzvAfED33bBbHwp8sDmjdHMRUvuC72T5
PwOlmcc0f303KmqPNyQdru9QOOPe14RYkNEKVbiq6oeexktMtGN1M8d3daX9
aCcce6gq2yPbho5oi/22yl6CvUWpC9SxXfBTZNiuO7ULER/0G9d1LYLgc5tT
Pbd6gJ+7XGruUT9yIzHV3dNfAFNyVL4S0ANSsxc8rMQGEXWzDhgPzUPGA0mS
gPYeGL/14nzeryEUxqFS+FFzHpLSH1RcJuuFEMr9VR+NUcRM9uJYUtQc1GQ8
Mxs91wuTgqurukFjqP7W45WvJHNg5ZdOIEjXC673lp6YrY0hMWIu2oqGWVhb
lUklY2gCYo7nN9e2q5E+myaP7twyuElwJerNtMI1+WYCp9UG9Ebvk52c6jLM
RkjyVod1wGaOofYRrF5U1y0y6yktgUe0TyceXydQnTeWSnDpRuuDxwxvzC4C
bfW9tcnUTogfCSEilupFlxcKvtHZL0Ja9VP1m3e6gHbWvSnpUj9ajfIS32hf
gCYx27U6py7QJQkN038wiF4i0Zv3hBeAMf8RnXxUF+w94bq3zzyE+KsW3Gvx
F4DKvevMgVgphPPzJn2qCEN9k6vibq040KicWGzdaAaXy5KTbOIIOaYbH/u8
uAxmMZ88umc7wfLiR9fLBU2IazmLu7h2Cb4wscmKGPZA+r3fs/jenUjpkaxE
YvYitKw+Gm7l+gn9J6kvHY3rRYaTOjXPQxbAIs1D5dz1Pji13ByS6N+PKplp
CFpL5uGuQpjYZcIBMPiBt0KlMo68z0bQGjn/AmHPihuPCAYgV+ZWg0vTOGpP
0adq5/4FbaXB+1fm+2GzYTeninoK0T1TyB14OA0eowZ/Alr7geLmFYu4W1Po
vMWyzvqNaeDKD1M9mdcP/sQ5tUQ1U+iNUdgsfeYUHB8qj68J7oe5vLN1rj1T
6O0C+8/NhCkICz/h8jdsDCYD5ueJi4dQiMhf1w2xX//9PKviX8+zhExeyXwT
HIOlszSxp59MoelnF801kydghtA+4sPFFqh1P4IU7WvRA8kbTfOJyzB85/KA
ZmE/fKBh3KElHUMfYmMiVpxnQY4o5eXL7n7gfrVVI502hiyC/D46Us6C/br4
ySa6dmDrdW/MXW5Gn4jdhkfoluE6UffvoV8dcF4UUsYsu5Ck0C3ZFqYlUBsr
Vf5o2AnBDLRN37R7kNurkNfx3xbhy/OJNmqMp6OuOuVezCRaO/+l73H6NLzR
77heP9sPbrW7tMuNk8gx9qBjxWMaSHh7ae1aOmEjXmk4neQnmpxzaOCVXwS5
tHFvZawOygjm3AzH6uCe/mCuqbQf7PEgNo2hfri1vvgKXZlCoox9cXN3pyHn
6p2pCmxdrhldpxezmEKGIQM0X9amgMzXCo5i62K70vrjj/sUuv7L43PP9BT8
pPrJ1PWwC6q0hovtUvoR5Zg8dUzWAkx6cj80dOuCZ2RLtsdSB5GDj+n108wL
gE68XQdbbAStmDSOFZ1Gl+qyOwXuToFtXnLySSxP5oxo1P9+GkKvi7gpjBbm
YesKy0Z43xCorxF4E3kvovQWndWoGH/w1pgpWK/rB8UPLWZ2L8fQxpXvEuIS
s5BWNKp1InAIJL5/V7lQMIfc6e6fqOPph+4AMznTO0PgeemkGsGfOcTYGiO1
69UHZtzk7Jz0Y5CRu0oSdbkJKfoLLpC3zMPzCyOhyViefyZyXexLqEG/+unU
KLWXwY+xNlr92jDcbd2x3LJaRPw9xdfmz0bASX79M6yPe8GNUcQq0bkbSX2t
EhDjXITbrtF/03+MwdYbX0oJ5WmkVLXzqm15DPSbkp5lPBoBlceGbyJ4Z1Gs
i0DOzf4heJtgE2qLrUvD6Uk8nZUxJEHt239z9Bf8kY0jKuAfBSvmUpVSo1nk
+BhrESgHQZtPQl5rsB/i/zjklQ1PIirvbdYE22lYneRTvsI8DH/1I1Z+pc6h
U+99fh0v7YMB46bXQon9EJ13cvJS0BTK3xXRPT42Ba2z7AFOpUMw2uKaEh60
iK6JmJmbUfsB3hPOV51YfWn2EW/2xOrLkePxgmTbvtBgpeIXrdMPja4vpXMk
p5GCOfNUO/8UrEqM1HNyiMLs1zN19jG9FUKXjyYc7ruamyY9z2djsPlxz4mc
xhfRfvXf0cL6gRVaJzKv9/VQ9kPPPI22AhHN03z5w4ED3zk7W2O2dvCjLRbY
oKxHor6xV2axfF4kOXn5lNIgsN19pTVoNYPQnHmPCu8EUKlZtuys94FzT4+p
mMQQcggdKHLon4OiT6IKInL9QEvKf+MF+wiWYxNRX+7MgRKHZIJPcTtMyDfT
6Iy2oR+O3PU5WH/1MHuR/DFrB5x+U6TDzNGBGCgHuC6FL8EJ/da2n93dMJTx
gdXR9ycS9KKafTyyAPXPy5bGSwbA90zJ0X6TWXQrl1BX5OMoxLTNVYScGwCP
mPK2ZNkJpCgxKHqzagZsjgrw9JANQA5PwIvmuAn0dj9J7cLnGRjUbT1XmD4A
VHFOdb4lsyj4nOjgsfgRGNdJzounHoAuHa7lrROT6A3Vek3O1RkwI736Kfmg
H7gktEzg0ST6mT2J+7Y7DT5UdokfdzvBSNTgbmPXT0Si+3dG5/IiNJT+CFOh
6oL27mnZduM+dCPckzH0YAGOyZ2uZCLqBZ7E+08vJY6g9WrBv2J9c1D1pqvo
nVYXLFD2Frc9GEDkfA/ORH1egFOkSjlChl0g1lB5rqtoADH5aE9debUABOdx
5XUXe4F5eoNnTXYMMc+5j+dzz8GQsRfbVYUByDYkYSd4P4cKOQw0BfWGwA/f
aEI2pB84Bp41jpJMo3N5jOpWxlPAzNpR3GjTD+dXalXiTk+jRA3f8gSDKbDq
nmA1ze0CPffRgrrVIcSyufhWvGEefJtMhOexvt0Wd+UVpeA4eo9HdGfSfxba
x6+XXdwdgpOnAkX31+fQK7XsK7lZP0HKnf28umk/0MyeIe8Xm0Zt8bXHBzHf
4i7Mt3j7iwBVxs+av749Fa+HilIPfftx5LpkEV8s8L+TaiMp9kXVPz7bXsJ8
ey2Njv1AsR/+eF59ySk1jfQX7tw/i+XYv/rjU4TC2IvrP8+di0UcX9rFgLL0
+65rH3xQYppsxVfsc77ITWZum3VD3dxexXX2XvRirLuojncRMlXxTupt9YCa
0ReWduIRxBInOs5FOg+0g2WS0/S9UGiVRzFybgy1GAkVcCrOgeZYXyBxehcc
Y2vzcCEZRkfliZ9+/zEPS8vOF/9QxQA/PiHF3TuGCNnuas9i8/t46USAz+NU
qNgiiDQSsEU6q063qjZwwF4fR2khkA+WxGa/C11CEGpWPTgyhQP3nwLmMkQV
oH5T6siSTTIieBqtWFuBgy7+1o810jUgdkbK8dnVQmQvUNFsboR9Lx6qi7s1
30D80l1WxrZQdOWWpcdePw7ehKbnHT5vyii1tu6Zc0Wbw/4ZpKs4SDDkVUhh
zIBREbWZIc7P6FEup/mNNRycXUtfN5ssgr9PfRZvnoxH0pnnCWy6cPC3j7yO
kqEUSoROkIVPJyBhu/mKY0040KG3CdmuGYHeu+K3CAXmkKecFlOgax+Uf57u
Z5oZhy+2PCHNVuOo13ZE/tPGJOxI0qsvaYzA5RvT9d8xf1rwa5+IJeyDji72
1+0LeZBv8VLy+UgACvjAOWQ2jYO1wPCcN36VcF/qiCi9WiYiEpi3NM3E5hTp
UYIOvhrIW7l5bp+sGBm44YuW6WJzPdmbq1+TBmDn+Os7DFKzyHWUwnn/zygU
x1z1ERduh0sazrZGlJ3o/sdtTg5s/irP7ZxojWiHqU+1qtnqXeh4NdNHOcUl
2CbuFKubaYcbebyWcx7dqGeiiszi3BKoPJx7ySUyACfISzk7zOdQy91Rg8gv
QxDUK22usDkIY3fUCN9WLyDP3OxoZdNWuPLXlytCJQ7U3BrNLCzeoyff+l/7
YT5sdxuMmjfNBpLCcy+DrPzRVYr7zkFLOJBzGazykCkE4Tdz9mP0caiX8H5U
yiAOtNJJ+84zlQKZSEWqiHY6Irrj7nSsFgcZev3UN68g+GIiGFxum4uOv1Vb
9cX4CHwnZiYSqYKG95893jz+hpbvc2hO+uFgLp1+mCe7GiKGcVrqB6VopDRA
0ssSBxPF71iSV39AkG4mebN+NWqx4zpz6S4OpEjsd6UGakD+qcpC37sfKL/j
XmAxHQ64mei98JNqYQun8rtQvxYtOa05Uh4sw5tio25+pTrgUGsuZ7tfjxw9
H1Oqji6DpFWcT95OHWTdo3bWO9qICqfKGysrl4GXof29m1s9mFkqinZlNSHS
khrr53HLsCwkKvqSvAEUHjzlPbjfgjZq6n6zOC2Dln/FXhFpEAQStw6khOsi
qhTLR5SHzx9tdms0tRPAJSLJkE7VAQ3J+PuxYvPUIt2xTCnzDDh19Aq6vOSL
CIydjlJj/q+tavpoXJIDdKw0ccYQgRyMBR/yzOGg1GdC631TPohOB3yXaIxH
P3uCVBoO77mJiF7ntPsGX4KujzVUpyLjFVqp/U4cTNryJ3z6VQy7uYm9QVNZ
KKkiiH+zBgcWRWayQuvl4DLOzKp/oRCt3bbfGUzBwbqxktvPTASMdy1eRrAV
I6kOSe2joTjA/8PNQB1TCTGN66kTrGXo4Qxbr4ErDhoM6k5xKVbB7TxlvpHz
WJwIOFJcf4d9L+8jj8yPVIPe5KS3+34lSq0LXJLRwUFsE+/H5shquGEvV6yl
XY2E75I/2XyGA/HaS38mOL7D4/IzXYrV39Ho0MfLV4VwsFPeappf5gmOQcFJ
KRaKaMc0y/8ClsMGmXgqHhQRcI2KztI12Bz1/2Cx7djDQQlLlL0ULh5wPGKl
K7lO6Cz720hVjLNRMUGghmAqMLSu3dav8EFjPs3VK+s4MKPhuCpM/hVeWvTa
nSQJQbJjAs1ROBxcl6q67MGTA0mnLobd3I1GjPL2tZYY//RMf87ft/KAklo+
aPNWArrb5f3NYQIHFa/ZldMLC+G31+U4e7pMFK20zaCF8V/OsX90+X4RvDot
Tejfl416b3AfF2vA8vBT+aR1YTHcCOG6ZsuchwSMzr75hHAw/e27fNWpUiCI
/3X5plUBgmDP4FMFOGCLa8Oly5VBnxpDhH39N4S+W/sRpmH7xeQyZbRLOejX
V+3/OFOCxN5y96tH4aC+pZC4NKUCDmoMCus0ylC8hJQoK7a/XL//MA10/Qy1
AzW6qYVPUGgh7W13jGeohFxaQVgAlPKevXs66jWyi/ZkeYL59uk9uaKeuEjI
3ryr6SlmjX4Vq8jrHt5PuBCX4LobB/35n1Onkz8jz/WSrlmMc4+ujnBrbxJ8
pksEkmhvJLO0xTeyiQNJIYamOIM06EdMrpsagYg+OOaBJJbnHceq2clrMiHp
pUjailE42rg6dpwb4x/GuaRbOpsDl6I633Y9T0DjBXWVh3n78KPjLpt4Hric
9a05+JmMvlaORbSO4uA4idzLhaB8MHSMT1Q2S0eW+sRHErD6cqPTk3mgqwBu
s1VuXL2UhWq87SnWsXVR+EEpmn7kG1R1PbXkM85BVb3iexVYvVA39joxc7EI
BiZN2Z3k8tCSgdAi4Q8cfKbFsSzxFEMgr5Z9EhSgAJD8U1OKfd+MPv4HKnaw
e0essvuTKHJS4i8sw3gyMWqy10d7gw9ZqqX2WQ3E8HJT+wimUygaFuNvBEGi
gvgX8VYTJPCc5MzwPja/81Uq0KZHwgmnK3ZuVTbIyGrjniLGWSxWtmDrIBaC
05hynPGdUfZs2b4lls9EWuJ+C7sJ0MuR6naWyQv5fvyVzr+Fgwc6Qdkz7cnQ
Z+fAl+3tj5rujw/HYXW8QJrsb8XxTLi12eX8PDkS7ZEWDytjnO+dPjCWs8kC
Qoqjz9b9YhHtEO5H8gIOZoo+fIufy4bHd7hqyI0T0AC/qqj3LxxQc2kV7JHk
goxuObGKXjJ6ruxSenISB6KzwkIt9HnQGMwn1W6RhkhMy12uYrlEwxGcTc2S
D7+rvadaQjKR9es3u+19WP5kHxOtZi2AoHuWeaf0spEsxTtVcqyOX9bhPEGP
3sMoT2ZSF9ld1NFKpt2LcXOjTWSzofoCnB2R5SHEiugBG9kXdUy/Yvw+Qlje
Dz5eXM0Ukn6NEPmTb4mYbwMDTVwLh4LB9M72coKGBXqS+3Yl9fBekyb7SA5T
JDC8vbt9e8MWUW38HjLCOGPbAveFNhbKrQ3uWNA6o1jeiffrGOcya3KTU5/j
QZ+upDJg3QOZShkE82E+j8af+l5KnQIKey9+31cKQvlDtJd2sDxR/OMqkySY
BtKfp4YflYQhpWWhyLdYnu+JcqrzyWfA5PxLh9uK0Yh4k1Y/FOMvir+wiK/6
FaRu32f5QBOHps4T0psv4uDtxRihEtZs8GW+MH0sMgFddHt9eW8WB6vbnfpr
F3Pg9fOED2P8ychNN7+FHdsXd0JfmT6lzIVtti+lUrhUhHfC+eHRcSyH7zWv
X20zh9GJTDkl75soLCzr5+HzQfLKdGFVbSfwfnNX2cVbBqmXGvYEYbq4MqPl
17+esE6XcuCdrokMDQS8D5+3CraRsG9jc/Y5e1zBTPtbxMmNGzDCOPtAyRO9
syFA/WagcH77Hep8eZEnGONc1zxcHGEQAfb5L0l2CuxQo7jxKT+Mc+k2cdLU
0xjws67o7KZwRt3WFyhVsf6TWpqRMEM6AVga9FXePvZFejRjJBqYn8/8YaSZ
FUgCfZjaM+sNQCfT6Z/4YXmyWCk1WEKfAi+X8CU/RISgWvqu8S8Yf2mluDyO
9VQY3RGNOBcegXSFc1/cx/i/C9T1hKp0qJ7t1krWi0GtbcdPVGD8tz+lbg5+
zgQnrZhb/OFx6ARvK9Maxl8193HyjEgWWHlGhl74lYCmrnN5jmL5L6Vpxk3A
YQKEW7fktgTZURD/M7sljA+Dn7b+xwU72JG+505tLYFaSTQrvmE6M9t1qkH8
L5A16je+oKKCZO0fWR769oFf9dxxEx9YLrZpEFF4hfRnknRmMZ6lxlcJlh4G
AO/AwqPXVqaIeNjovRSm5//umWc/GgIcR3lF7Rfeo1sjuqsBGOfT+K852jLD
wdCqoVea3x4RybA6fMM4kw3/XHmnEQuim6JpHsruSHuu5ZQH5meGsWmCorPx
ELxXhVsM8EGxgoaEh37mIYlT62tMAG++jLZn+f7IXDFIvfgPVtdM7lH5WiRB
AKlYSCdpMEpP4CYgw/gLnjvN638uBZI16m988Q9DBz80XZkx/g9YdYa/lKTC
UeF7+h1SUciFefTxCYz//bpfXufk04GlJl8+hiEWbQ30GJVg/OWIGaW1hwxA
8FFE44H5VdT14sn6KsYn5LrsZ2r3j0C3O7BUaHUf4dN5pjdjeq9Ef3owx2fo
J8VXt6GQR6fSBhY9D+8DuAjtPd9wh0jGzz8Sj2uhBZeUmduYHl+w1iH71Bf+
sOooDVIbIrP3tKJ1GM/XRxxNEv0D4Gw/zRERZ3OU9jSMVxDTr669SFhoCgaj
LwnNWm8/oAk18eAwjHPCx09jhbRRMPP3MxQQOSOjT3Ype5hvXWL6AvaDYwCV
kIX29bmhlitEBAcY50E8JrFoxjhg02grEif1Qa84rHWHMM435k/+qImPB92+
DU7U54fs1vAoAjGff2ZJ/Ll6ORGoPl5z+dEfiEZ7Lx1cxvjXcL1mSIpPAiZO
WZEPx0LR+7m0GVcszyszzAlUL6TA6BP8J+yGEcjAVRHKsXrK/6THtT74FdCZ
PN4ljb2IrGmmXQ7vY1TeCl91emUFDZU3I85cF0IB+y8dBg7rkXLUw6PsDrAa
uLpX7iSD5kgdeDIOn18fKGnepnSFWdmRn3N6qujjMVGXw3tHIu5vWkumPaFp
nU5z9Zkeut19gogW0/UY37nmdftCMJuVPIObMVoa+4o7vI9hkOivb58VAAXc
WqHLty2RR3DbbR5M573ox1D4LAy2vM2XVo44oLnVuxPbmG85raRXqekjwSbP
pXPsuDNK73T0v43p6+dONZNNRYNS82M2KSs31Dwr8V4B41+izHuV83kssKoe
jbsl5I3KPd/cUML4qyg2778piAM7WoFGLW4/9OHl2lkBjD9z5O4g45kEKE7c
YylfDUAPGSSldjDOjyObqrMsE8EyYSt5bywYzSompfpiPv9N/5OC67YO2Ej3
SgZx06G6nKsbW9j3rQsVpGqkt4B+gtLqjV0+lIaT/zOJ6dsDsTwjbraQejRQ
U1HiMbpr009Shenay7fSHFadoPxnKyFhqiLyX/Bd9D7Mh2UZTVMaN9Dz13BJ
/6uJiMI2r0kf3t8wmyh25/GGIzfO2fOefINeWumTHfYPVR1V5mTMflDJcyvz
M5iiEx/ZEmMxnme+HShH8QXDUIvzg/0eG/TOlWIsA/MtWx1+jkFVKDz9HZlA
+MIBHYsNVz59mM8fCPFviEcAN9nS7VY6Z1RRVWapg3GuCBpQdO+IggD/xW/P
b7shw+udV6Iwzp9MrjN7Z8bA/SCjWxWJXuhIx/TFMozzqJ+Rt9haLNAWSt7M
KvBFOQNXZ8oO55pkgkIR/ngYlv/LOSQagJ4eGc6IxHyOR7WnZ/9RE37vauoL
zJ1B32P/JB3er6CaIFBPMDOFUtpKabNbPGi051XE4f2K2155sWxxH+CFcLPS
b3YxdLG1Fh3e17I04B+f1XGAJF/aJ18ePUdZn1p+pB72A7LPKkS2nUHU5kk4
v5oaqlO4eMvq8Hcr9TBG5+EONnB+t8xAF+3FmrzhP+x7E048LT7pA4FP6bkV
lI3QucibkTiM5zQf45HTSQEg0Z7MOYr3HvEmc9hzHPbDFb/e/VkLAoPe10Vc
I58QE3uBcwHGMwIsJJ/eDwVfn4kSg3QHVMTa+ew6puNuTNlFB4dDOada6/nb
zmjHpeCyO8aZUaRWyXI5EsgF8vG3T7qhfsO2o70YZ58Sm0s5l2NAe+ya4AGf
Fxr8HVBLgunXzAwlP2A+f0wwxpas5IvUzJp2LmD8h8h/ZSYJq4O1F5XSZ2cK
RDJbMLyLfa8ChaJ0N1FjCC2TV+pyvYHOz/pq4w45KESye7+2Ai13YtbjAqLo
3fJR7cMckD+vUswvYQfL90w+fpmURpScD90P+1iGL15SU5pO0KR37UQQjxLS
bZh9HYjpJn4T1J62rsD269TBZJMm2i1oMtLG9MWjzi8JYj3AMcG0U9jlNYpV
n5y5dtgPM9FnmHzwgzDUZzx43QLx1t5U88J4EnuXnMwKCgCT3j57S15rRHHt
5Rl2TKcousLJU4j1yaT9Hemdtuh8l0NLGcaz7zo1+ceBEHjMtPVjYd8ByWsZ
Eghg+jGfmyF4hOHAw/zJUlLZGf1ybydKxThnb2ao3b8ZCc+GXCJm8N2QnOCP
1SOH91suLq9Fn/gGPeo2IeqOoSiL6OrM1SEs5yubyHPsOmDOLGDR5Wk3Gibp
L086sQT+5yxwlVXxUNOZZtFj9R490vpjV759eI8rgDZQLg/cPFhbAZsfs5/c
YVCYwfzwh93z7HophAXgBZXrpaJVQ4UHw9gcwXGtfMb8ai1ccZbaFqP6gfrZ
B4zN6XFwweHMvL5APWi5Xn9YtFOHhlV5H57oW4ZctkwqPtZGkNL1/os/04So
XGk2U78sA517KV0xaRBEGNUPJIfrou8DJv93zhDG7HTzsk0SSKq+YLLXckIt
P6SPZGP51phiWLvVlQ0Mv1L2LvoEoec5VEviWJ+T2Nvi6c5QCLrx1tRPguPR
WZnb7gqDWI5N2tg/pSiF2ArJpUS3TIS3M3teGfv/X59u2FZKRbDZ8oeETCEf
1XyN9jiSjH3+Vtq0+HoVeO1fXneWKkEu/KbjNxwx/xg/lOU2QrCfX7nd3f4N
zeOJR/Bh8+lJyegRPoUqKFsc7zf8VYb2T6l+CLPFwc1MO0XfqWqYTnxBGn2u
Cmkc8w/YU8by2ekqxSnVH1An5eFt3fkd2UxsuzncxOpjzSCH3/caSP/4+m6w
Xy36WCfBp0uEA0qtc+1u1HXAZf9YmOh5A8JnXWL/3b0M7Ae3epqe18Orekpn
NYpm1JFEv2URvQwhO/+cMwQwCMskWygi7vx/zhlCTmf+rqePgvbT12Cb0hLt
lzsoyGP+0S1z5usJTQIzilkdkpeuCBcpL/wW4/yAjHSzYTETmvcVZzLlA5Hf
vdvVt1ewuiyVP7JpnQtH3uXhycvFoE/ne56ZYj5xNl1k1+8tgCkFjS9qv5JQ
0Tul5Vlsbp1JFz24RVwMJhFamvu3viIWTY4q/UYcHOHuvXwj+Buc/qCUrNf8
Fd1YJ5oQbMXB5Fi7INWZEog24q7e/ZGL+CnNum8gzA8F4bOKjmXAZt6hRKFS
iFR/z7g6Z2K5R/1nN2eoAvz7P5j9ZCxBk1cmPVhDsbr/9LG0iU8l0KQOkncd
rUA72bEB5xwwni8/EBYnV0Gerd9NHXxsXYp0Lym8wsEXFUEqvvxqUBG6M6dJ
9h3p+lR2LUrioBj9c86ALjyuPzxnWMn+55zBNefRh8zaQNimTdng2ddHf8Se
vjyH+XaPXZX6hHYMkBHPkU102SAGMhuzQCz3pE/ydnB0JIKWBbG0yyM3NK5J
/WwC41yfLv2SkjEdam0oh8mlA1DFUWmjCazPdI92LFVmyoaRRHKi6o4INOhI
Zn44T+35SLIdi8uFKHcBhWGIRy1z7duWU5jPKSY4Ez7kgkv6H6YV8URkvcvi
7oTNs0/ezQnlfMqHJIt6PZHTaSi6TsqJFNsX8x3POrreF8J7ypfouEgW0jU7
H0XUgX0+fo0Ow5siGLhhvPJEKxf9ZJR9rl2Dgzn6N5PiMiUwZknr3ShRgLx+
lyScLML6dtLoDHfWMjDJuv42Q6YIybbbX91JwervaesKy+1y6I4KqQk2LUXE
sRdHz4bg4H3wP+cMWjsGpP2fRFEF1z/nDHILKfInPX3gabRb8J1uDTRjyXB6
DuPJEJvBU7MbArz4PmH5lWaoSGlf/h2Wk1cdJjN+5cRA31sJq2M29kiMtEVa
EePsxehxZnogAWTSNH9t3HFHy+TCrNZYvdYuHmYOXEuBVB21fgcrf8TGmhVZ
j/X5yY/MhbW2MiCfOaIsXCgMffXebmLHfB4d3k+gPpAJX0q2GOJ6opBumKqH
wjIOuvpxvV0h2VCe+1BceycOdd+VamLE5imrB87KvcK5UJTfHjM+koSyI7mU
fk9gfXLUnkjhTB6wz1G9fkORjg54Teq+YfyZFZo7FZwLoHM5o2jKLQvls5Oc
Ve/CwTh3jimO8Rscez534/ylXMTszkPb34CDERmW879zi6DySgs+hOcj7ttM
tlTYvsh5/885QzieGW0z2V2kPPvPOUPAr4JsV0o30BlPdqacUETXWspjZTG9
3Wnm95difziG3Hy1E96gBBhfP5x/PUyyzseYhsF7UdmgVF8rRJveksKAcX66
fdeHOjAG9kw0Sd/zOiJV+s96h/3qoKIR8C/GQ6eKk5ZFhjvKq5tiIN8+/P1U
7NLI3WTIbM7d6GrwQ9drmO9xYP1nCqOkeVlaCrBXz1w7fyEY4cajxXQw/rHa
znafbNPh23jiQXVwBGr+SaCyg/H/UT7kf0HuK7QMhKjGScWizaBw1QXM/2dt
tcxTA7Lh6OLng9bgBJS1JU93bRYHfJLC1Uz7OXDpvsq5TxdSUOWVUacYjL+9
/EuXx1p5oKQWJeg5nY6a6rNn72P1cY/ccz68Nh/yJ0x4aiaykK1F0HWiHhw8
5P3nnOE956/Jl9430ZzvP+cM45U3OJZosRx4ayKtQPsMLRVbmBz2vQfkP8lx
e94QGWp7XIVZG6VeZunexnhqq9/3qrELBB+rAJ36LRP0Z7FTnR7T8QUeMD0g
D4cXnr7EKwIf0VMuZcNVLIe33uuufH0SA94P5Y1vGjmhgSwGemOM8yyeRnTH
6Xj4SqgvkzDtjqa3wnU9MM4vWPTWpysT4BjjOzTZ5Yv2eHsUiTCfx5B7NXpx
JYNtcJaq3sUgFMh9xzUTm7Ni5nyUKxNSYVhQLH96Ngy9M2dpO8yZGEKL0JLz
GRDntcuRShWDqoeE4w7Pc254KcSfCvgKMlfdlF8txiHDl32nahZwsMzBe/aJ
czb81j1298NeIir/2Dyn8AsHUt9oZHiqc2CB+NpDG+FU9L6wfuj+xP8+Z8g6
fUzrjrE9zAxdd4zlkETUrxuE8jC9ukQpcv6jG5zlrzpF8EIV1UbP7j/GdDoj
kiG3Pl+QdTAke8T0BmU/nNkvwHiuM3soGNkHwUEmHtu0tgXada7rnMV8a3Ss
e5qCJxyOvpzm+kRti/Z/ZPEe/h5BrS1P9sJKNOgSa//0k/mM+n4bkvphnDWI
Se6KF8XCD7IYwsbzHuh4U8RfGawv3UhmWXX5GQ/8VSIytx18UfilmqZEjPO1
uVBux/1ESGJJLDBQDURP3cu+JWM+b5VZ5J67lgK78oSOvbGhaPV+IsVTzOcX
qIa3ohXT4HeWNheVZBSqL1Hz8/qNff7DfZky9wxIuGfQTJcRi3yDPIxVsZz5
krh1xrrqK/xq5Emw0UpA127eNM+dx/phsn/OGQiTHlpsm19Fvi//OWfQ2XAK
YX1uA2+Yub8OrN9HrDc52g5/x8fGF9f+SMoZOBdf7DeYKiBxvSV9e0wvZa73
9WXwArMTunyThDqoaJZA4gymB937DJ9J/MFbpdtBJ8oYNbbxGTthnIW41zIM
TgXDW82jbcL8VihmgOpRHcb5XIiUouPlcMAvmT81kGmHcPdO+R/+7qk9Ut3j
IDYKzNnseVn8nZHIS4/1HowzMJ+/t80RC8a8MUIptz0QpVK6eTjG+bjTYvUO
5vPlsLt5lA99kaiame5lzOdMil1FZPiJgIdXaOjcGICi34UIvMbqptDztybP
NpJgPWWAdTAlBNnGurRpYD5/xRXjRrecgrWwL0iaxiJQzNJpjaNrOFh4aa/Y
upAGrr05mv1FMUirZyFRAsuZLYl/zhncD2KlT8ZeRG6n/zlnWDoyEBhG+B6M
jydwqDoIIa0Otcg+TJegTERxJxxh9uQ6mazDM2SamTgcj+mrQlejX9Z8gV+/
75rox6gj4jj5eDlMH70pe9At7QO3JF5wWinrI2pL+cV5jCfnd8PTGW3+IOV4
lNbmvhlqsI17oI7pG1xaopovg2Hn0ZEWmkhrdPTr27IcjHOJ56kqgaowoBl3
vkX9xgGNH/1259DPWlNGvZ8oooDZh5zsO7ULKrdNeLV6OGfViWXGFsfAZY4E
hZ4XHkhJsrnoJ8Z5lpdByNs0DjhVLYCT3hdtMMfc+YJxDlc53jTHnQB3BXTC
OlQCUE0NhRYe5vPW7628LDuJ4MVkvhW6GIxehLpcuY353MM3VaK/Lhmsyp5I
EbaEo5P5KT2XMJ+LMf5zzuCKRJk9uelQU94/5wwLnLdqTUItIPk6nSCFDT/C
J/NKnzg8ByN8cOnmezsobJE7x1D5BN2ktJUoxXThQbuRa5hv97t/ZSvVKqHv
vYI1dpgeFj3sAJIecPtsm2XcfR3UfIW84fD3eoknuufv8fhCd3zdhS7Wt4j7
1p2v9RhP2+uZRy7KBYAxoUAIX5AFOu1cov8A02Mk3Jf3/INhhFyZPtvyE5pZ
tNoNxTiXtdhm33ALgzAS6xtklx2RMN3O1CTGmbj95JVov0hgofltXOjrgkQd
Op+THZ7z6H+ruiAfA4p2dSxarh7o9KaF7+Gcy8iubka3EAsa35ury4/6ou8S
jqr9GGfcr6BjYy7xcPaEVuf6iQCUwSO8ZYlx3n+7f/4sWyKo+JqTntIIRtku
O+T/j6+3jqrq28KGQVCxAFFBUQQlRAUURQREJigliCilgNJISQvS3Z2CdDdI
S7roRhqkkc5zMMCg3n3u9b3vvb9vjI9/GGOOM87Z65mx5tz7Wc8exXAmp/r3
fYZ2240AkSVqxJDw7/sMk37lGtJDZuB7XUaHLvwWKleiKVoi3AeTDSfVa7QD
ldStgjQxcUTMTpzfjtkDQ52Z8p1d4cPlap9bM/IoyWR+L45wLsZMzUqsyQv6
SZZ6+Q3UkX0BeZc6Zg+lGbI24ggAzwKBWxHheuiPSOVBKsz+k4SP/vJYMPb9
0wsudaaIMjFeLBfDc0eYmfrHehj8PkwRMmVvjQ509rQzYPbGgSd7xNERYAUT
I5vHnJA6TlwwhPD8wsS0zelpFBw7lu/ztdsVFU8eaFvA8HxWpmJdyxwL1H9u
SGgc9UILq3bRdJjd2eTNfPi+BGCcJL2g0eCHxKo5La5hOP9IuVYeZ5MIOj5Z
GQq7QUhvsTP2NOG5UsWGef2fJDDYKFdTGAtFF46Jj/ZhOLf9DEsR0VMDBYp6
1prM46in9k0r4T5Drknw2MlwE/ita2Sc3suJhil9qgjnGW8v9D4efGYNYyXk
7x1PCiOaVX/zIcL5r5+br59zOcNgsoL2EoMMenrq/odizO6bfYe/d8odhHQ3
Dp1beI6U7cqPu2N2XaV0UYN8H5jiCwgkwuJ2lZd1WJTwu0umequJgRAsoO3V
E26IWK2vX/qF4VZjzbVwsyIE/NNuv4j1t0DRY323CXX4wMj9C7cZw0GL+ztF
D5ctUqWQnybMy2KBvx+GxkXAm2IXnZw+J1TETybgS7jPYBBEM3o1CoiIMxel
37ihXw9mbixjeN5JHyAraIuB6CsGXE3eXsjaVk2UDbNfevCgsNkmHha51LtF
KPzREltviBSGs+nmnwMVpf1AR8/3mja1D63WkJ0cS16F2395szp/ebOhf3mz
En/5Zmf/8s3o/vLNCraPjLCd+gz8RAW35za+oPSDF6oK3y6Ak36h7HWKz3DY
vzuCpGwaffhzU1B3bx6cPeIs7D/3A65vvub+wjgyPKVxX0tqGZROeCp++VAH
tEpC3vOReYjjZuq3C9jcN1k3mFcY1QEPxvV3/ijVoXu/Dn9eH8aBXAeZTIbX
KGgrlzwWoJ5De4wvv2h/nIFyr6oazdgaIL100O63XAHa9+J8UlU6Fm+TXWkX
GIfgtFNSreaPEeQWe7n8Xtwy+HBw7/Lc7YX5fsfA8oO9SH6fR7vNkzVY2uaQ
dR5shHjzNiUBE4SuX1bh3xDHQ4yRnbgDcT2Evs1Pf2JSjh6QHL1/3Q4PmVfZ
q1VsW4HaRbrS3aIRheoQsebN4YBje6rfNrEeRpLEX9+tq0KDvulpUfrYvLzs
/+h4dQeMkG03z79oRz4NZN+fvsLBtvurE+uz9ZBhs6u0RY6QGvPxsmuqWD+w
UvfSa+ATqPNdp31W3Y0GJOU8oxbXoGiNnlsG1wnS58TPnYrrRuOCybfittaA
N8eUJQeNgeO+1izP8FU0NUdGsSAZAnZ3GF9VbHRAhvLWxQNPulEUNfMXvVM4
qHqUY0VJ/QnaKuL4csR6UfPB05/WK9bg+YdZXU31dvCaoLzM0NqFLGv0Sx3v
4KDsR82Pt/u7IW9D2X88sh8VCE3/ZuBZg6H9OXfaG9tgrPTbVnJEF+Iq35sz
EcOBN4/XmPNKN9wfnEj72TuIWDOC9T1yVqHmKdn3O8xtIMp2glRIoAsJV33i
3ZXHgabiyyRXGQ0I22SdL6Q/hTJWXyFCnbR743eF9HwiJBT9MTQ/EIyMJvMT
H2D1IYJ6feRedzw4PCngbfYLQO03E7kuEs4/wvVkJ9142Dn67NrR7/4ojbwN
J0zow4fmek/TtsORt7f4751tQuI9BkeEW3DAwnE4yZCoE7wfM7BY8bchi/06
9qJWOJhZOnnfyOoT+F2KtNXDdaIrJlq0lldwYNBztOKxXA/4Kc61MQVi6+JS
MpPMWoUjW1RM3vY9cF1/UpbRcAgN2S40P32zCgFf5M+7JPRg8/iLFkeez8js
zuI5AbFVqDRN5mng6YH8Az5DjzfbkX7QVsdNUhyQKDidunq+H0RzNnZ0jw4g
srmfrYyOq3Cyu47KUnwAOG55StpGDiMJX+/6fLkV2OsJVG7qGoAY+/l8lbox
VG95f3Ho1TKcbR7d1T4xCBpx7c2xdJPoTAyVnWLBEng5qpJUMw/C4PpJD92K
KUSp77ckjFuEN+dOjT69MAizjwruUZF+QXSc7XJc1Ysg/meK2dv7E3icztY7
vtaEAjgh77cPDpRHdyx/rzTD5UKuG5utH9FiSWgzw02sTkaoXQ4S74cYTcqX
hZnD6GYDs+pl5xWIOKenmpjfD4P9vDfPXxxDIsg2YKN7GTZFtnulKHrBnDLm
yU7rIDqY4WGX77wKKpxG01fRKLx3mM087TOLTKoESy3uzgLTB9UXCqMtcNCG
LL+lrgypX24PnOXHw/i82JY6jIBl+WFTAYovaJCBRIA8bwHu/q1v5n/rm8/f
+hZ2fJw9inYcNFl9fDYOLCM98xI7Kt4hmF3i88/mHYEGf2YLE8EFVGsu5pKY
+gXmtl2vnrzwBSLjuarHEhaQTuj4so3gCLTWjFmvnZmAsXxNJ/53i8hqeDc/
tXoUqF8Im88MdoIpq8RXweFWtBLicz7RBAdch9c+MPh2Q6DRyWvy53oQyZ9y
XqviNfAOC27YH9EH2WrWPT16gyhGyJ9jXXYVQlJt7tgNDEPfc6khTvZZJFsZ
9QvPPQdle2MVpph9mn8gOzh4AVFKhZ3VUfkCL7nx2rprQ1B20aDkB9cMIuWl
u2+UMA+br049OZjcC9XH9G1V5EaQ8NLsgnTyCjxI8c3UWeiHK9LFc2SCkwg0
NSiN5pbgo43wHyk0DEOcj+9o3JxC19CmSrXuIuz6/BQ2ed4FrIMXdQ+k1yGS
q1unaXJwYFLwutlLeQLmI7bvxdKsoMHU/Yoa05/g+z/44V5/+eHCf/eX43/3
F/p/8JnH/8Fndl9kq76cMAI5nhum8c5zyPGbZOPlqBm4/MGHKap/CAaAqHrq
xiSSmqN7VCiyBOV+Gtver0eAmq/oJf3gIso7oY/irCfAtE6Xxt1kBCJMrAYL
H8wjovedco+bpiGgnm/v5JHPcKv95RTVzynE8+B53JbMIowx3Eia0ekFOouN
8fXyz0heLo/0zpFVCLpxd77g0iCE3GG+a6Uzhe4q77SVMi3BLqVg15p0DZSF
j0eaZGWgDt3EwNgiPHxfoEnWXc8E57M+Gtdd3dCVu26Rx7F5p//40y4hrkJw
Z785bb0YjGQ+/nEgxubE3XX5GeucHDC2j8gfOeqJpPMGU+Kxef9VYPK4TFAp
EG17aIbIxqPw32EVhPshDwu966wCxyGWniFx2noJ0c6q/1HbPwxT/zpfck2A
7F98X/H/8H61qG8fvXlxFMqmy8gNVOaQ4qt7B06FzUDWZoxSCHUTTLMYDbzV
qUSnTdtrpOXxEC7nMnlSfhRqjbXdMsbmUOnxx0etf0yDKt5fUtZsBEJLPFcf
+i+g+Kd7S0OsX+AwnUUDnB6C0ktHc7jKp9DZ/u7bAx8WgYzhvPFBq3F4lPF2
jTFvBVk9SlIecWuFpJemzZqvx+HOb7XGa3XLKEvpaYQddR/ERD4epmsbBm32
2GeJ9Itofj1KWiJ6CgQvSMkdCu6BRAOh4o9jQ+j4iIbY+RerkNCq3uKjkQsS
sSOfVtm9EWO7p90UNqcf/Pf6BSj+9V9QYO/vuRs6x2eSO5QIKPSfvUkbzkal
VS8G+T9g8845trnT5yuhIfpRMJ9QFrJ78EWKqhmb662Tpod46uHh7w6mtupy
NE4VFUdrjQcis62kF0UtMDvWc1LtTQM60XWxNOwPDpJiM5S1xzqhTfvYobHR
DqS9+ShzRhgHqzTprRzzTdCWeu71j4AGJM4pnVZGgYflv7zTxH/wTm98cCUa
9miHnMJHV+RjOhBlOXHgpgEOrhDJilQudcHn/eSTXY696LBerXxe6Br80nW/
7ULWAsftGt5VkLYiGW6yUvVOHJSoxzpwlzbBuNfRfq/QJsT/NSLGZgsH9fw/
9BlFOyDEdo0nM6EbLTbnpH4/iYO6YEdPwavdsHH11I5Bfz9yoqpcVWFdA+u1
xjdnGVrBpXbLUt69E8lEL98RdcTBr5fLFc8qEmFh/LLe0x5L1Kj55NsG4fns
v/C+LfB////fOGSOuMcY/LoAPm9etGpqC0fxmQ13T6xg8/jSrwoD+wKofk4j
ceJAFHp//Pw2F5YXeCXPus6vHyDWSXpvYn8GajJw8zzQh81Ni/coahQ/ggrP
WqvpQiHaYxeaKXyPzS9HwjdDH9cBbpzzJi2+Ah3v89NtsMf67VekR33rP8JP
Ob/jr5hK0W/U7VKSiof5vzxVkqL/5anS7iclib5YB784ImIZT3xE1zbPOh17
jfV1ZEMmuSMNQGnN9qZOrR4NVmkb99/Aw1rjfVd9s3o4uX5sXGKlDum3tl0Z
FcHD+5uRFld/NkLpnoZnplkzOl2r3FfxGwfhcSymVRYtYLn84S3xrQ50f9vi
YFM0DsiWzie1j9bDRdR7nEyhEVm1fzFsYsXDZcon/vOZ9aBlzVji+qsBNc/I
fP3AgYd9KYWvo7+8BTf8u9eKTi/R7Lefb1Z3/nNOlkj/HzowUyekGvtj0oA6
jc3gZ7c7shzUDyHoyPHtv6Z8iyEBHChzLgl2WqODOz++NmJ9VHf1eeKHz2NB
j+qjRwu7JbK8aHDAFZs7so3P435WZsDY1w3XUd4AFDeqVuuD1bcGMT3J9Q/5
UHdtJiZHIRpZZp35EY751/NhOLXY8RKITM0KyTFIRR0d7SdJx7E8nezF2WqU
Q/hx5iPvUvIQ2fcVvYkWPKRMNviwOZfCJ2FqtxDdbETTUcnj0I+HvL882NP/
4MFWpuWgIvEKiIjA2W1qF6K++w8k9BAWV6uMU5eoPsLZsEYrjtQPKGvZ6vSB
FDxMTCya31+rgUjygGpFzWqU5xe3reeMh45idkk9ompwkLBv6FMoQzGiLGpL
WJz0BqpZa9yrAfsZI9/Z39VIJ2fIuNcND0f5L3PKHqwDqS1F1l2SOtRykyd2
QxkPIa9u6+SyBcGF0+RCM4eU0Fc2obKfu//PL4frrx+tvy78H7985fl1MUE7
EuidLMwu95ogFvYIkmjMj1yaydbEbkkgTPJgelzCFQ1cuk0vhuWXFuta0Ivp
DBD/aVlUIhmMItOz6Vgw/I3yBiZFhN+Dk5l8XOaxaBS3m+vzeQ0PJpYnkn70
FMLW1TfhetrJSCGoJx8/gweDy9a029IFYI07X6KnmoTGbBK5NxbwsGP0h/3L
2WJ4xEBpY+aYgVaMBwtEMX81lovw0+BKYaorbRZn8B59IbtuH9yFB7al6mHZ
xnKYvs+b+d6vCPU7sXg8/YgH/SIiuiMZpZAhi/AObfnoZGcfM/MnPMwZOKqc
flEK5QLjDK5a+ehhdhz1J+x7ri5eUPARK4ePfo+qf4UXozirVCGpajw8kgmg
DV2vBLb4VT/aD2WIail6OygDD0fOR3P/TPoI6oLVbVZXqlEAdcwX7UDsd18k
hobc8oIrS6eNDcIfo+Mef7RfYfVf7c+V0II1F7jJ9nU3qEoUnXEfXkn9f+fK
icpLDUdLDW/+xy/7Ut+qnKANhX2KsXIV9DrojMKZSh/MjyHUz+zIPseAEZUl
X+59G8R+gqQqDMuLbw+IZatkksHeaufhiqknGpIn0k34jQdxNqnDFXcz4PBN
yT5FmRAkmzVA6bRB4A32ke+7mgtOOQsedx5HIR8qQZdtPB7cvZ/3fA7Jhgin
1l/Le+9Qqoq34xtsX3vYHaQWu/QeKE1w13SFEpHB2fQyXSy/POSuM/1hKYTN
o8MyuafTkN0pbZMKzL9vZU0y7VSLYcGderbUORuRFXrfYBnBw3liHZoi6WKw
KKe3H83JRfu9r7E9/4yHsd3ChjAoAvI/4j56w1nI3bdy2hnzO82BHd8FzVKo
cQwzqGwtQEcvpTJWdmB5XR48vOVcBklz5c2zu8VotrPidBrhPI5ZyRy8dYDz
q3futpoJInFNrvuN/4XzbhNB147nP/uC08X7vZJVAXBO14znW5gaOmkT6k6B
fd671uTeAaYIcHraLDxWbYYKKYZterG8KOaP1S39HgfJtxMKXxc4oavET8kJ
vDjeQeaK99rJkFK66mp6ygc9vm135zWGv94+Vo1r8ungRcJRaVMTgiSZU6/S
beLBXCOtLs8zDaicxRv7mEJRYZZeVSJmb/zLv/X6B//Wy1OdQ31fFjw55M9C
K/cOHVS8PrqE9WlT90wvy3jnArV+CGsRZwJab6y2EcTh4ZmQljZ/QD7c+12i
48yagsIXir3sFrG4VeePPKFSCBsC1CKx/hnobJgMo8kXbL+4e2GSQ6sQylMj
TTU8s9DAmmdPxyQeNv/yb1//g3+rlrV9fOR0MYQu224+efge+eEvxCgO4SH9
RtAR8lvWwC5F1p3myoN6ro4xfv4v/Mn/oSv4f+0Z//LL0f/YmY+duu0k4g0+
DNlZUlHPEPlq/M8XhPvq20d9xfdCoEXY86hHlQHquOh8zBfLi57cu5edNd6B
9hmFaLNcKyR5B5nIY/6qX4SYvI54qK5p344Rc0Uh9GIh7zF/kSfy50nSJ4OU
4x89r4++6JJzm7AXhvOEsdg1tpYkuBfjUeZ6wh8FPP7xKwOzN/zl8eb9g8fL
QyoVDimpIFzBe+bA9VB0ZK3n5l1sX2Mz1H1f4JMBM+VdR886R6LQ5woc/D/w
YE0kvT5rmw1WFS6Bq/ZxSJpj+bD/Oh6qPpGYmljlgUfW0yeVoUmoXKkh+MQq
oT+JyfSvyYfrJy7rW0EaavAo/fZ+Hg9mExlQ15EP31+8Pnb/VzpaC29dV8D8
cuxcIP9v3/dAN5YdQCKVikhrfUXklrA+wTn8wQK9BfR7d5QrVt9AlPz7Dsz+
l1/+928d8mDt6wSLOxzktCpNqJdBsatOjQTdJHdZn93hxkDwDUIS+gzaSMc2
MXEbw/+bc0acxO1wCMg+ftGh1Qy9uIxvuITZZbRmBKKDo+DAySsMW8r2aJJ4
kZoM84tK5j46tu/xkB6n7q7H6I4ahr9fD8XwfFX+XEC7Lx726XvxdiR5oLPO
daU+hOcUf3m/Xv/g/cYrvT92XjoJ1JlZi7h7/BHrTuH9Wcxfpfue2B6rTgEP
XBmvIWkoCv6+93MM88v3xO/zVFzp4PBpq68gLQLZtlWKaGP1cDy6cny8OBPe
xzTitHpiEAWvyTMDLL8m6svG7grmwCl/biLV+4modeH61AiWX2LR4gr0Q3kw
+3j3XJJWCuK+IjUYg/WNFXzRV6d/mAKPzUEeZnF2lP44sH3lv3CuySL8XflP
nKdoi7HW/HSG7zYeZ50eSCGUoGCeh32eo566kvmPD9jIUny/ZqOG+hlHP4lg
dvbZJ4qH94WAMN/jwYmHhujVJx+RPAxnrlDTzBN+b8FbtjGDft4SZeTKtkxj
OAumNH57ey4a3O9qMfY6OKGYqsfNYxhuxdMSHouy0WAT2voyYNsZhTJFsTQQ
zrn85QOn/oMPfCw7yItUNx7OpqiXtqd7otuxB83eYX7h62TVwjckQst4/YQ4
UwBadUxXZMf6BL3IbXPF8WSYiz61sVsRgqT4nMctfuHhfgDdja87qfAky04q
sfstutR16LUOVvf0RXnpbC9lQHIca4uFfDQS/VY38+M7HmzyQxN6lLIgDbL0
aFgSEPd521MU2H6k6qDiOheZA2s/HPGro0noZ+j58RSs36hWTOwMmTeCZE8N
471Hl9CTgzRHv/4X/oL/6kuZ/4N/HUvzT9IlB7goUGwoISWGJJV+1NRjn9/8
E+Kyd8MTfpUxZW9zKyFv4rg6S8z+QiAtN+pnAHR+y/+zX1oHpVMz1B7E7OH7
xGqNNULh7vc/sVY8Zoh7iP61OeYXqSHGX5WPIsBI6TrF2j0bdMBHP4TAn5xr
fl2vXRkBF9LSv6WdtEeVfNqfCecIEv/yhzlu/i9/WGMl/qQTRMOQgFAH1RlX
tJq0zfkR85fkmr1gwKc4kB3h4n4k7YX2qVUslmJ+OUPsZTHBlQhrds7KCdcD
kN2tNF1bzC/uxYxcVw4lA2UwmYmLWgh6K9F+ghTLl+7fgQEjsymwp24oZL3v
LVJ6dpVVHMuXXyciXxe0pIHySfLhfKIo1MD4PvYuli86uqfFHEsyoDzvke+P
F3EoJIl23zCWL+SueqmPJvTh27TD/uWRi0j0c3vhj/+uMx8Ifc7Z/+D/uyDt
e+mkDeAVa3M4h++hS4INrr3Y5+X4qG5TXnWDpX6BH4lc8mghkdc/ErPH2cS8
NF7xAY3HL6JCRjVQZm2iMCEvbCouz8cNB8H+vE/vDOwN0cYa3ZtBDDeBPPcB
g3th4MtX91H2ngXCaW3fe0B4Tk3J5yrSFQapT8iLzUbfoAl1AfmrmJ2s9998
46fc/8s3PpXcRV06GQFjHlG2nx86orL7AqUEPbGuY/Q+9b+igOTCzPDqvCvS
4vyt0Ij5ReSAp7L92ThIU0kZ4Sr0Qo5vizrHML9IKpu0OqUkgI39fbq4IwFo
c7hupxXzi4fa+XAhoSTQnSZ6b7EVjN54vyD1xPxySDz3WepsMjzBRXy4zB+O
jIjuMR7D8sgSn/HyeWAqqJeI0Iq3RaLG8Nk0OSyPDpCdD80I1YET7MG7Dvjz
KOB3+8Of/4V/y7/6zKv/wX/XhN34ePgb0Ow+zUWJE0D7nzLuG8c+T9Zx2bu2
0BkGbn94RKzzBGVeYXLJx+xXhR4JWcdjeeGz1vZ0QwVN8/hWm2D2Xoms94kh
/qD7OyrLlFsX3Z/OvH6OwPdO8L59tjkYdK1DyNMsTFGZo8QkgSf/mKMkL+pl
CNAf6m1K7TVH3VPfewi6qWdS/81PDnv8v/xkMtNDVgmnw+Hq+et3jbas0e31
9KLTBF24LY+Qpz0RkOGrEuDo7IRkXChd3DC/NF1gLUzB9p2w2iM/tyzdkPPC
3J0BzC8ZqUncVkqxUGouUfFpygvNuma/PIjZayafMOhRJ4DdSqcsvtYf/SJX
2UeD+WtXKcViyi0R/J1f6I0GBKPv8Su2e5hfDvvy9HP+ToIPlUvT32zD0Byj
bUwl5pcDWhSCayNaQLfBsr2XfwZFkWdxEnQLaSYsbtaOvYZnw3o/SQt5Ec5i
IYmw/wLRguDuY0e4a6JWLbT6ECVocswQ+PO/ucl1U+fdQGWvTfZDpSJ61BB/
IwizFx4tqte84gPb/D6ZwRe0UNcSl9MjzF7QPxL2zCIQSgTFky4cNkSJoPyS
oFs4oeL3ZtmqGRxVt7hzSj4iGS1K63keLB4ewlnB5h5w3VNIJPnUh4wVXpCf
o12DX/lZv5dFeuFHb6OPoMoQ4j4jHDmltArk1A8VHnP1QsMHL5EAqWFE7SD2
4/23FZCUf9gL5uVgf//zHFFjGjp1q7NABJunpB5KrH9MqIFDQ/ackvRF6Fie
vb9TMh4M27r9U20awT+Nns2Atg69e35vVRK7Hh+qxAgIaYYw0cRhtbMtKLxl
TrJ4AgdNhXz8aXJtsH0oVrtArBMNc3+pKTHDwSqdfspB4nb4IeC6zpbVjdza
iUgfsOCgUentRs/dfND9ftTh9q23aPiG1loQti/o95jfpJcpAWvnEafkkSTU
v7XQvInNF88/64gedK+AS40vdZr6c9DQJpHaaBMefEPMZi9nVEPa5FhevEcx
quMMviGRh83dbffcvk7UQZVSH5P9eC1SoKrK1ZHHQ9ApdGhfVwPQ6336biXY
iDidHps30uNBm2ilXauiCWzH9j+t7mpB8Iu8YmYSB639Yc9Du+rhq5SMRu3d
RpQa9Jb34RU8ULwZkXkeGg/fTtNLZrdYoaoiF/kfWByeLTYdc3NIg1eLTEsn
VrxQeJFjri1Wn8kiiqZ9XXOB9fm7LXHOcHTZ5uFSHNZPal78okgtXwivOnl4
em4loKQS455hAk+b/2GiRHsJqOOuOHmlZ6KFbpa3OKxvvyRg+U7LtwpGJqr9
cyM+ILukrryBTGx/99+q0RdHcDylgOPEeCW6phzuEByMzVl030gDSWvB9K62
RsftGiTwuP9Vxmus3srbefho14GAxUCZSXIdIjKy7iyRwcObpwphlyrewsPD
Z+o9Qw3RW4eU6jUsTxnu7buvZ5sAv+sOnerNckBhwyEiHth6719gDtmuTgWn
N3P4U+o+KMze8iIOW6/4j+D111TZwJJuKMgpGYbkz43Or2H7Di4zYYCtPx9e
i1dkMigkIjZ+24gQrO+d/UwT/jayFBrpi96/L8pHqcUcV5w/Yf2bkbwbZU4Z
aN3m0tpNLkIa7lTF0bVYvrBsduk2VUB+xkbn0Z5SdFHaL/lBIR5ukfuK081X
gVtUfAjH7Qr07aychUQCHuhKMs8ynHIB9rTNEDY/EVQw/q2DoO8qrnjCtudn
EMzRfognQxpIS+lPyAiWj27790w6z72D5qMGGhYnX6MWPD2FCYaDluTY7lRB
AoQNHOKz9HZG6z6OCwT+pPXh4587ZrMgj80r5mJpJNrfu/NYCltvl9+xa8Fn
iyHlcmsfjiYXDT72W9QbxvbrkQsNfi0l4BRJxrA+mY/OxE/z6nbjYZmo9WGr
7Qd4aqNVkqNehLiu1/INN+Lh419eaOY/eKEfXVqaXxxJg24XKPd/EoJImy+q
0GD4f9Wtdsm7WojVy3Ff+6VMdOfzgHT3FB6oGZxsH4YUwa3CZx45NbnoluXP
w0zYvJ/WrmV9zDgJ2EssOpqJ/NAO+7HLq1j9PMF3glgjOR+kn6nri3mkIzLi
RL99WHw+jiaK+CgXD9EzxmFM6+6o/EJPbQGBr5uiwH9xOwoe0W81avs4o6hF
8o8E3eaUsO/iQJkMZFWxogXCwYjLaFj3Evb9iRcPtRFtpgBjLItne30YOoyK
7phh159+jifh+Zc0OC1rTeX6LhIxzU2dNMf6mSMO98lSejOg7EOPUWtTDBqN
tkpiwPrPB0/qJ6+1ZUGn75ENsbQEJOg6G2uC5Zei5PaDKOcI0HzlLMDmbYf2
8iutUzA/Vv7lX53+y7+a/su/kk1VsURkcQBvBkpy6DxRYTT3WUJe836uWFDN
SYCRM2Kpuip+yLiRTGsC6wc8n09SbDxLgp1P3ybe0wSj9G5cXiS2LloWPxeb
wykwsXnUR/1BGLL4Frd6Dtt3LuF/fZapTYXWjGdXjRojEFPWMwUtrB+4fsR8
as4+HUh+9u0e9o9GU91cmjrYHMpcCk7kuWHQ7ewUbBjwBlXSiTZyYvGZu5Br
URIWAR/JrRQCfR1QisSYN4HvtMqrmvHFJQr2i+5YcfK7oplngs6z2LpU3H++
kbKKhfMhj5Ke5Hgi3YUL7BSYvWN25+QYXwI0feQvvxnphw6nfwg+ha33jz7e
fLM6ESQ72bH6HYxkx9uvfsfWVadCkTkhkgxWwYEXWDdDkWLe74UkbF13KTnW
SPpSIDa1lr2dLQKRPGKipsf8uFvC9v3e0xCI9LlrKl5ojgwZy+QjsOtne7oU
PLMZBqMbKe9bMq3RsGq8KD1mf21sFMEaEwEBBTv0+3idkAONYx5Bj3f+bL9Q
l1gUFHZfx9056IbCNq4sLGLXb2qRZR3zJwbU3j4w9hHyQr1tYvNMmH3+XsyW
Skk83LlXo8qw7Ie6TBhuCWHrqqWgx1vyJwJ3xnHqcmxddfdrFngxP67d3v/p
ZHIScGrHvj3bEoqOf/MKOYytN90ud7+6dCLMy+rye311Rs++ng4iwr7HlUm/
wqq/HZyUpwdZe2uQKoOzPt93bL9IKrVaW+uEEWK+ItOhenTebKn+4AccpI/L
jt7yHwZvm4Gj5cNTSMbiRoMN6SKUHdXfim6pg4Jbyl7nQt+jEGnXZb8IrG8x
uGKXz9wK0jFprQM9lajQM415nAMPlHvPis9NdQBXMpfQAYd6NCb3+lxFGw66
9+mRXJj6DHNdbLkNCVNo4IxkI6niIpg6m7Pw9dSAgIOzWO/hfJRTr9P5MQPb
FypD3wkzV4GQ9XyX4Z0cdDN/278Dq6uKy49zWBb64JiTYc/iWD86rtC76Ry8
Cq8STBsVQxqAqXaO5V1HFfrxUP1pjxo2bz5rYj871gCPWzPH32RXI7cnk0c8
lfAwIxFPU/d0GJQoJFXqx2bQt/KiibD0ObiOmh8oPmuFlmi5R86SjUjW3/un
5BIOkiJuWJW+7oQ7KmzJPZwdaM6wFPHL48Du+4t+Ou1+KFenK/mqNYxCbehJ
+31XoF681fNgQTOknLv4gKmhEXHIKI6S/MbB7pbE1aMcw3A+e/FaffQ0wk8O
PX7cOg+2H0JPXRHpgA2BCWuxgU6UJhL5+dYjHMwH/ODYoOgGk4cL7+ze96L2
wmuFrl5rUNU4xhZa3QeFPZMeUTkjyIG/60bD8xUgVj6owH5mEB5bMHFlM02h
YcG+B39klqDNtYYuWLYFlq+lblX7tqIL72mpGupw4IHz4/kR+hkEjlDUPByY
RXD7h5Tv91ko++h9Abg7wVcn86WYWw8i1tihY59fA1G66NGXu53ApeWsHvGs
F/F6BD/vL1+DpZlcWtWpAdCU+fHoN/EXZK9iNEjVuQjcOgv6XxPawarolpWL
TA/a6j2VaLIfBzT2mnzp3TdB+r2YQ07j0MecGPOFvf+f+0jF+9rFGwLqIZnj
CcVcXglKdtG6v98FD+fT1mh/jnZCbK0cS1R8C3JIPNnu74QDG5zarBNVP/Bc
vAcrHAPo/rKRSqfNKhSWJgoI5DaAG8+V2ZBz1ch8OVsgUAWrq8IiKjb9WH8o
MpCoWtuM2sR9g3XLcDD7l1cT9A9ejccl74cWuG5g7OVwpOTrRS7PNfaabNdg
ZVVLaWffAGSdlq373TKCavh5BNdOr8AX4+cjBseG4VW4PqdKySz6/ZXH4A5+
Fq5RxlzqouyENs5W3QrtLsT689xAOysOrEsmjt8c6gYLq6w7TRL9iKVLuluK
dQ0u6+a3MjH3gO9Vn+q2b/1IvurZMMPeKvQLFU2J9feDnybt1nnBcYTL9nQ6
Yr8MJxPsy6LfdEJ95aPR9NYe5KhnQLM8tAbXVBP6KKh6YPGCUtZcwyAKl+PN
j85cBY54UVkimX44I5kwMCs4gZS9qM6ffLQMGadITpqztADraxUm1uc1iIb2
arQpKx5YP7nZ7nvbA/lJbiU+ad1IIcaI9nMc1v8vZvXUHu4D6a31gxxug6iR
95vUu5erICcdsDeE2Vlze76qXBxG9NPFxSmfV8C2JCneJbQXtPgNEt5cHUG3
mB+REvQPWVWT7xCxdIF6Wg7VRYk2VAkrhwKxvFscoawved0F1MJyEvR9behc
8db2b3EcfNJz7XV70AMOyrm/w0Z70TUnfAyV/Bp8ehabWEA3AN1NqYyaOyPo
ZPNxKD2wAnc2W2ZF+3ph1jAuslnqE6oSukQdnojhY2NgdkBhCHg23Z/3kgyh
pLAbyrfsVrD4QBVyD4Ygc/WM2/mNQbSdRPHxl/MKzJRYMZlfGYXN5JrsQtws
ylJ5rBxINgukQic7rlwegeWyOEuT0SnUEpqywTy8AGffncygpxmGnbDrAgcf
TCF9CTK5Yx6LcMr5F9O+ohGItFK7GjY7jz6tfrNPxn+BawzsLyxjRqBtSmm2
SXcWXX5Rl3kRzYKJT/2Yw/NxSCW2NfxAsopeCW5sGFvUw8yKi+n0kSE42nqz
LufZFzRvI243J7kI55SX6kuJR0BO8gu1e8c8CrkVnWX4aBqG1AoqigaH4dr9
Fu+dijlU7MdMJxk3A1cl3vO6BLaA63Xnn8rDNahZJ6LkIjaPjIxknNmQaof1
/WnH5uwaUBH78/2PhnCQ/+NsLn53EKq1z51Ldx5FObyV3MvOy+DJelVEda4H
zsaeHKik7kFDCYYmeJc12Lpgcw0Uu6FnoNhLcX8PmlMc+JP1cQ1cP5+guazT
B0vlfblJnEMouSxjZubmKrAx8K4nSH4Gc76KBhGjLyiK/0nB8NoCtPv/yO21
HAfSC3YH+MuWkfbQHC2vRB+IlHIXmIiMQEuOoL684RwiVSMOLvk0A1ut34It
/QaBU6Nrlq10Cill1DCSjywCw9cnnmWOfXBcbLXW89wIIr/r52XmswKGuwpE
HPO9IMP7Skp6fgSdklEqjH+9Ana7mgeqH/bBj+g33Fm9o2g7SsDC5tIKAJ82
j8CTUUgR5bFu15xHx8+zabvIT8N1630MWm79sPXuxW35jR60OTQpr/gdy7ux
sKOcrEPAzsz7zsx/EPWy9rApxq2ATHWp1xX5Ifj+C3yffBlEgQHjeW9dV2B9
uvBFGsLsEuRjxBLjSI5s9sXl0SU4VQW+QSWDcEiyk1NleQplCc2P8eUuQmHh
fq3d+6NwWy1h/7T6HErtvFzh7TYDTsQmrEVn+kE99fJME+8ACq6798PlzSrU
3rkh+EJrGOgyPfHK6VNolGfMUvjGIpjwqkXwHOqBfUxytlDcjzzLJw9YkK/B
gUsTn31JByA3S+Hy9exxZD+rIJQovwxnLnK/PHXkM0i+uqncmzqNHngWnrlL
sQAxtIPepFheTNUddKp4uoioiAploy9OwaEvg4xOcf2QtcJC9uL7BErXti74
cXgZhnayqVbKB2Bz2iQyuncKiczSUhVtLMJzs5ODGhv9wCqJcvUbJxH/xbcH
ZsqX4GxuzIGux/2gd2/bIz5tAF3UTZliU1wFXaPZJ9mLA/B8POV0K80w2kxS
rJySWQG9DxmXG4MHwCVEVPj93gTKXHIq7xlYgp097g5byXBYELLIJVbURE3V
PIlcWB/4/IZWTSlfEazNlHMHPA9GSRLuR3IXsHntsFVvRU4xTLstRWvmRCJW
qaKhkWk8FMY/kdd5WA6qMafLmWKTUO3bLmeLXmzuPmM5ePBzKTgw1RX8co5D
42ds2bNH8SA48a2o8FIZ5DOxfo7FvUOeH0KPEfR/BhroS91kESicN9V6tJ6G
Xul+e89cgYd336xx+A85kBeJkDu/F7qymCblic13nqvqe24tFVCwSfToRHwK
Umg/Nqbc8f/V0/P8q6f34h86eB1/dfD6RfZ3vR0vgSVfYW4ZtUTU0jfVIzuO
fU+Kt7LynwzgUFlweyXoi9Y1iQ66Y3NQ9sFXlId/1cAOw+djC+7V6PAXURI/
JzzouH8ME8ZXgOxBuT8z/CXocNsL3YulWN9YpeNCLhUEcU/Ox3pVqSFmXtrp
r4T3CZLkVzkm2oGmQdTJbXIh1FltbUvQM/m33tE7/t9fx//nOWDzFWM16VOJ
EKovGuQdaopOpi8Sv9gi6E3lksRFtoBuZwt7LHczCjrywHdiDAcibxNnNEu9
IbaS5lSCmhKy6mbafYp9v+z7R1lzsakwwf+m0YDYGXUGqmfqYXNEAF9VbRRj
IQhde2AhqRyBfk+a/RFZwsP6BuVwdSEC5twfVJ4qxahmyLikJQ0PReH5w66a
daDebczuSVeJ2pjkzV7b4SEseL+z93YNFKzPxeaYV6AtmUxDKV88NESZZ9sy
1kNjkLEHnWMNeru+vPcJ60/2GPHI934jGP34GjlH0oAUOTiPb17CA06njv1J
fAvYvKVVEHTpQGxsFmPc4ThoeFit3cVrB6cbjM+9ui2G5qS/5nZi62Lpn8i6
+yEKztccxlG5G6NEz8+xLNj80hbccyhhMw20ylKlTGw8kFh0Pc99bD4i8eMQ
+r1cAqPCXT93d9OQybjmq/hhPITLk8VF2ZTD2N1HZhZDecgoWmm/Wgse4mbi
u/e3l8FcoWG2s3o+appIiovH7F53eEMqeyphoq1Rd125GLUF5LpolOBhyU1b
JG/4I0w7PJht+1CGLqv6plbH4uFLcPFPe3wNmItbxM3qVSOloZ2XAs54uLC+
AJ+vGcPDZl0Fc7dbqP1cYP464X5m3o/uX2vBoK+O/5XsoYbCeAf5K7D4gfW7
oM6dD6YSGc3m+BhULBp0TWwVD+zLh3nfTBcC3YvFLDa3ZKQxm/qlZAYPEmxm
lp2niuC7kmgV8/E0hJer6Qv+gsXzelDoJdUSsDlL202vlY00/IleJw5huA3G
Xb2Z+wGIN+xW1JLzESnHLTWHdjwcymNob9kph9VzNLorQ0Wox2kyZbYKD0EF
iKSHSg268mVTvC4xIsOLg+uE8yCqAmIs4sLeYDUyu5n6SgbRaU9TqmL2Jwt+
WlMTKbDTlRdWdssXcT2NzH+DxeG+uz9vCFNmAvdX2T9LrqFIRIzJKB+bx3NM
c6/738uFIefXNClvolAr6bf+CTweqO5TH3OzzIOWjYqCq6bxiPqiI0vcGjaf
3nVVLDxcAFmWc2nHMRwC+4UyxrA6xsX6W/PyZCGo/nAqaq5IRxfba3mmp/DQ
nNm24/mhGJof9uddVcxBfneGqD2wusSND/7AgB6AePSXdfyhIyjZLEiR0M9D
4qtAmoM+YOMtS13T8QydVlrlk8PsxMV2jN7vQ+H5w4RFUQcDZNd0IMEE89fm
24QLRgZRcKrSydfQ2ArJHOUJYMDi01VAY7EwMgGMTkmJ9TO7otgISz4FLK/9
GIU5inaTYb4rYkE83Rf5lzlNEGFzMe8Om6Hyy3RwPyBQFj0SgjSNdhqPbuLB
noqfJ+tnBjwhyzphoBCBzJXlMukx3Kas/5C8xGXD6wcROreJYtGls5HhLuuY
35drFWhxeWDT0eSwlJaImnfc21mx+BnMHzk6/icflBVmz3mfT0V6UnEHfs/j
4VFga62oC1Yf0owLA+Yy0Lrpb47PU4T36sYY7ruuzX+vyvZ/6tVGmmo6iY8Z
DMeryzMYcqIhni5Tgn7LoP1zo/sqbtD/YT359tJj9J750JUIzC79ifqkmm8g
VLbWkIhbaKKSS2KPCPo2C8YZydqa4TDSt8UzmGiK2pb9yBkxPIXiw/pVD0RD
sp7Lu5hvtoh9VLXgxzYeGMVUyT8oJAC/xtKUqLwbqv321PEVhidO4WTrt6vJ
4DUnmj3yxRfdeBLS6IDhmXzy+Pq+2RToGWnJYfkSjOa7KBLWsPrgzv1NnlI9
HbTErktXCr1Fx3ptwtyw+l9rUvAkdS4THH2DleIvRqMumiWhJGw/Sj129/JL
0xzIZDGWmhRKQMkeXzW4sfj8xKd24QLpe4i0LZuSupGM9D4WcV1bwcPkIdO3
M5/y4fwkLe8djTT04tL6G2sMZ474w3+el+vDd73GG7cQCzry7WYX4fmgp5zY
cC6HE7ziC7rzLUAMPQ14tUN4H5zJnv7PhhJvKP7uPXxA8DnS0umJJ9T5eR06
O4XEYPgqkTZuxqKP9ro433zEcOu6wHPST/8tJBVd2VzYeo3Q7tU1wn1mOoZj
KVHc0bDOHVGT1eKAjl99Rj6F4RmmJv5kYV8C0PdU+JndcUei/ebe/hie71rO
yEw2JsJS7+7l7jN+KHmHM1jiD/a7LJqvkxaSIfGWvVetZzCiXGs5EI3l9ddv
e9cjKdJgKCGQIk4vHDGzBmq8w+J2zZJUueluBtCFe8fwFb1DjTQuTXxY3Ppe
N7r1wCwL7ud4DzJpx6HVJVJ286940BffNpDOzQHZd/MPZlEiavDR07iFw/qN
do3T1Pg8sHyVNPfROQWd7yXbNVvGQ6fmDttFCk0w1J2e382gQ/rzgdKE8ywp
Rk4ZpMQ2YJdfYvsuSRANLmm/GSDo/6QmqNwWcAe7BzQ/ryzJofSJaSuCnpi4
40HZEXt/CMho0zzZo4kapT/pEfRAIq6tmItMhYBHv2O/+3kT9IiH5BWBb7Nv
nbiyiSQClJMtsnVG36Bbtddy2jCc7zveLGa+Eg3b5VzfTwQ6ofPrzWqEc74/
6xcPbmXEQUw45d6knwcSLqYK7Mdwzjhjod57LRFO3ZmMtOX2QzynTfcRzvkG
fTm/fdJOCT6oh2aobVOhBZJLQjvY9dCe4V+rpLCAK/ljUYVptxHDsURGwnM0
H4YCU2rkDG6pQYtaBtKIzWbpIeF5JZmUglvVphfk2s2lygWpIJkoEj+CHt2T
gJsfeE4HgfvdchvDO3rI6mjg3jfC83r3AzJrpaFgVZF4d2rYDH3s/XpKG7OP
OPpayj2LgDnO97eNntmg81vzvoT3CVasPhdfffMEaFVDPhTwHERHYmQ/Ed4n
ovOKJyeN2RQknsdtN3VeR5v7/vgTzrOH9ztZqizbwwElY3LFcTGUIG3o0ozZ
l23kU+qfuoO00LQ96eJTpPoibpqgH9K17w7VvSpfeI2/MtdDroX6uni0eDH7
wRod/qtUwZAET4+2ixkhHGPKnU/YdV5+LnZuTDwM6g67/5iQtkAS5kNnCO/j
m65kzdEtFgZRhhIeXObvj2kbWWGEOv+VT6gtdMcAXtVs4EwzLiFP4xflhPcG
1hfuldzQtobQKA4prvv30A39pheE84zeiy3Cti9dIPuS9VvJZRk0xse2QdCh
0k/KLI4+5wVGD5mrvS6poReCuSH6mJ1C/6Z3yKA/0Mh+GmnL0EW2S3SLNIR+
5ohO51ZbMJhvLZvI25si5aFAYcJzYZZPAzKiQy9B7ufTg+5SDGhXhWSA8Px6
Ief54Lk8C/gS3v77zHF+JEMibEQ4F2w8xizg+90RaESNiWduPUIFbc+lEGZ3
3M9nrErvDvmMH8oNpZUQ7EXWEOJ8L7Pv/P0HPpAk9OlCnIwW+vpUoYOgG+Dl
iyudsgqEjmgP4hpKQ8Qd3sRKeH76ips8/rrTZzDTXsnyvjeDdsb8T2gZzsNB
4fIOprVOoHmh1db2vQPJv34IhvdwwDfuWSEQ/glmmyzph2/0IH8OZtFjY2vA
xaw1e+95Nyyr0ZhM3xpAdR3pwjiKNahdZnfmyNOA5pfzblSNp5Dyyyc+hPxd
pRUNQJ8GoKvmDvvvsDEkRUprqGy9DPWCdux0vD3Qe3Ivq+rsALIhiWCv/rEK
x8s2OZ1yRkAPkrIZ4haQL7HM1OafKTjhZdDvTjsEbKPadbItk0jV/YCIwr0l
aJpNwmVy5UKFrMTBGyNe6NIr3gyCbiFtFk/HGYceiNq+ziSc1YZG5Pg2yI/h
QN+dmpezcRC82kdujXybQPWams8NIpZAiHF2khIq4Ovtz5Lcc8mIJ7MwLeYT
VidbaUKj0ttg186Ew22vDQkqHv46HYgDcmNZUaL8WDgk82n7fq4ZYsN/T7fC
6sPGlHFAHHkeBKw/MFdaD0LHjDPLELaPF3RMqalWIKCJvEmbrVuMvkhX7QZi
/fnC3/MLkf84v1AYt3WRv6EWzH637JNaqkIylNVazbZY3WMrHPdgaYCo+XTF
Ec46FF9KLBctguX1bS/rBtcmgJQEa1a+JrRPxuBwDzFmX0qTPVTfAvjkD64U
bR0o6H6RLxd2/byneB3KHUPh44Xd8XKcBkqwn73kgMXJ94jGyGPvkkG2nXU0
VdQZteeRWBZj+6+sZuDnnX2lYJG+uY6/mY4ON8k2cmN9+Je//P+f/9Cp1kQS
bKYN5WAXdqv2e2EBYqCo+lJQh4dz1c4z5VTVMOaydwGul6LPFgoWv7LxcF2Q
ntrlZg1QsKsqS1yoRG5x0wrRgXgY4mzcNh71hTytgvmH9xSQW3L9UX4srvwe
jHwKWoqGRdrnQsb6r9FrvtUCwnM0SV7yHTWFfKg2yzitohuL4uX5Hy1j+3jW
X9475T947yeuPNCeLSuCsBn/DdWwdHSE9aclfgJb70R2iRF7KTCyEUn4W+ei
VoWm1KA+bH9pPuZDnF0GA6OROWdJC1H2vmIqa2y9rQ90h5J23WBdSA7HkfYQ
3UpXJQom8KxScha3vqaAPmnte04DX8SQW6Cgi+2zireuUhk9ywRxzaMf9bdC
0acauaMEfZiIS7OSxNLvoUrhBq4qNgGtdC1lPMP6vdV1HbKIwALgi3a/OlqW
gizq5JN+z+GBx1r6tIZTEdC0lRfIP85E+xs1iQn6vYsJidYU1iVwafeXqItG
HrrSg3uS0o+H27T+rLHnfCBL+9O97W/PUArgaQk6OfWnfW8wdIVCyNfh97HD
BiiYjtnUAIsHnGd5XkRmFJgUryReX7ZC9BpBHFTYfvEy8caJlfYEIHMvMs5K
cUVdxhJ53Ng+GHHFcoFYMgU+LCUpvPbyQ4qRZw0bsPXO2l69ueKeCUOjibeE
XkYilWMRTnbfsb70N8W3x2E5oGVREqWgEofyBA+ZEnS8OxWTugoL3kOCi65D
smcS0ra7GbiE9QnaZftqiowKIPACy96Vu2mI9kG5BD+Gwx9ZR5+oI0XgkkZy
8dLjLFQh91PSFMOhfrWtn9nQAnSSej50OHAhZn5RLoLe47O7x5KD49xB/pa4
Qu6kDBJ1fVnrjdmtO7P2X3waBJRMPBXxy1pI7rErIw7DwXNHnsMRHw4CTjcE
uiLNUCkrPeshzG7J5hd+7W00XNN55s57wx6l1r/3IeiZ/9Gfr9lISYBIb76i
CGZ3RNTxrfgOQffyLy9a+x+86CcvZyzL76bC9uqrh4b2IShK56V4DNbflp7y
tvuJ0kFV50/M9d9vkfvHEubzWH+7aTJ/w/FRFkTpH97RJIpBzA0H0Dms7mmI
KNrfXMqBPkX7M7i2BORwe3DSFeu7dvhVr98Oeg+TWca2JyaS0c657zX8GJ7r
f3nRL//Bi46Q8OZ9SG0G3TOcIQul1xBL3E97Av+zTOMEkRinC9xem6nzuyWF
etz0XhF0R72P/WjgNPYFOe9e7xY6NdQZ9K4RCOfFdGbZrdVDwOhu3Xywzyv0
kXJVk8BDm086oNJ6KgJCT7nVCstbosf5Iv3tWFyB5CGaN/3RkD3zzmOI0QlF
RrrcLMPwLP/LWw74B2+5h0XZ89zvRCiOEXYYrfZDn7L6upmwviv/qvW3J1Qp
QKN0W3S2Lxj9rDftJvA244f0eBVupQGdV2R3UFE4Sq+ObzbD+lva9poiWY0M
MDdo3SAijkIudzLuUGD5uDSSMRP9Lgs+V9Nfu4ziEPvvuG1+rL/d1zMqnTKa
A1sKPH8cfyWi0ErxPyvYPDtNYvCG9PJ7OCYUeaCzIwVd62ujPIzhrNb45qbQ
qhHsN/SkLye6jOxzZPYT+Jw3ow+IPD3sCEqks8knj4mhsMXBewTeJtfagYD5
F56gS+GuTauqiIR7k/+8JugxPmEkVhcJBJEkVkpunZeoMMkohwSza/F7PDsR
Fwq8LBVGh7E+RFX5INErDOfV28ZUIYkRUJ8bRX3tjjXSkmYoJOhpH//LQ9b/
Bw/51wC7ZcBAHEw7Hpqf+eSBBN57rTRhOLN7MAlR3kwEHxHVmttCfii9IT4n
EsM5zKHBlrpCH5LDqM8cPMKEZjt1uglz0MH2Sfsj7TZwzWHYgdH5Hmqwl+4g
8CEP48erSpjdoJZUZa5NXg7Jhz9bIPAhP7I1fSdZ94HtOQnL6hV1dLagLYjA
h3RsyeltmQ6C/aNgF7JmgC4GFmUQ+JAB6iOyQ7Jh8IR5b58j3WsUl81lQeBD
Mv3l/er/g/cb5kGudU1WB3h9FssZHjGgC5BoS+jH1ARPGTY/fwMrFRytdpcE
kGyTUBaBN9i0f4lkxN8Z+iCJIdr/MbqldGe2gKCTU8XI+ey1J0z1rrgEX3yB
brPVsRDeA2vZ7K1Er+kPxeY/ftlmv0QSVWrkhLmDfOyVS31uMFS7TafbPTJB
cap73aUEHeO//Nj3/9DXlUvZ1G/w1AJ53scX7k3Roht8N3QIvLtOZfP+m/6v
AbKnOWGWB8X2KJvPYfatnad2FyYc4KOEKpvKY0l015GvjBA/J4UVqs1j3ICJ
jnNLi+QZmnHi8QnF7Ir5grxrXd5Q0fsj60umBhqhC9ki1H8ro6rE0sOBwPT7
5QHUo4/GzT9/JsTVx7+6tZX/0K1lXD1PATxmUNpYrbDbwoXeQCozoT6IXg1w
WlayBUc6WQ/FTlF0eo+0vJsw11QFXbt/zwWK8AsXOcjkkLFr4qlszK4kHKTr
NuoBLNZHkq+dU0XPs6XfWWP266aJp+7Y+EIht+xQuNxLNND9zOwOYY77q/sa
8A/dVzmmiAsv5PvA83ZagU1LH0rMj5KQHV0FM99oCT3hBoCnPxYWz1YhOZ9l
PvuXWJ+gq/bj4ZNWuB30psDkXiMS8uzgOrqMg7nssy/DKTpBNXPUJky1Bz3Q
NFX8srYGwbqvpL99zIWLovWNQydCkbKRJ2M11tf5iIl8w70sBs57dkGj5omI
a+P16JUveFhR4lfpoqyAgFsDl4u2stH0xMAuXSuG5705dfnLdSCHOnq7imvQ
5Q32BRnseqatiHu7XjRA/X6VbmWHBlTrN50TyobFSUDP4nxQE2gRR9I4uLeg
BzFX7jvO4UCu8ErKA4ZUYJ2YJDun4IGO9pxg8cbqW0piY05hQg6cIFf8U0QZ
hiwWQjajsXpld/hcoyNTITy2SFWN7Y1HK3pXTYwX8MAXs5lvzl8JL8mWxqpy
S1CWWtz1pSI89N3M+rgi9hGSfbrNEh5XoAXqO89ao7D6IItLss6rAZbO3VS5
ZwgdvkY1uYH1pZJy3jmj/HVgUPnZIVSlDpFy1dFUK+CBhHX4zc1vYXAtc+j/
1HW1UTFgYXhLa1FaSyWVyUk+p01Cp6R9+yCWsGsHLXLU1tlGWypCopjGZPT9
OTOpaZqPNLNsx2j7mNreElbak2KGEZkIfelMVKSUvXPM/nHO/r2/3nvf9977
vPd5znO3xhsdxKAOlVDn1x2svMdJlxXB0aiI+02ZJ9FyJ230KTlntFJn32d7
JJDVTu0LSWLjwdYHY+5kXmxo4FuNyiCEq1pvtiQHTV0Pd08n+OHdsbCrE4WV
kLjagDtvsRzXMx6vC7hFcOzWYM/KvmpIPbipwI/9J1Ybe8iqqrRQKPfOeeJV
C9fZf9l7uFRj81iFt0ZC8Jv0k08j7fiUAFW8D6bSPvk0NorHzk3zy4CelUrz
j9mBuG3rQLqOF/h10EyulHHBOX3X6cHowyj0P9uURM6ZuCKftRfyBbBxhknP
3n1nkN7YkBZC5rXZqNC5qrUc5tNtBjTflOFCN7PtChXp64XFNXRxBZQ/2S2p
XSJHvvp214rm//c5FHHXnJzCk4NjW2rNpbm/4wPT+21qgnO8rwnOFhmJ4Oaz
+tBhp0zk/SGfcNK9Q24Py6U8EcOleyNusZwc3FLcNpVNcIUi8fVoGpZA3FA9
k7eTi4dS29dwCa4okVmaR0pLgV0+72JneAGe2/4qkkbWWfLCr5ZWIIOfzycx
EqIEyByP2SIn9V+t14lZfKYTW5w5NaBDXQjcqyOBfDULN4ha6IZknOHwYghP
CWDNReGLA03JqPBj1+l81zu8gmoGzYSQV0k/mi/IQLFVwII7On3Rm02mYXIR
nA4WOs4WZmPz2ujr4aQe/Dz4X5fskoDJ6gWda/vzEKPHLJTkHndcGFq22PAi
xFkquwLi8zGsWSnW/e/g8k9eREcMBx6Z/O1s6xWPHZ3LfhCQfA24mtt7L82H
+pHuPQYNDHSghirGSZw3PKwjBp4VgAwcs5W3WTic0nrCXecjtKX2VHpJETzo
dDR96ZmMk3NZLvtIfrMUNSnDbsVwQnrgJ7s5GfhOs9FG52de7lNb91wiBOY+
IYeCWUh161Tr8vLt6qV09lwx0HqSfJ1KcjE0LubcI5KXjXRq4HTMgVHNEO38
8lhke9iMLCP1tqo3vL+OwgGfpRrjjBUJWM85w9H5hC/gSYeZTB7M6Npc16tl
oPvlhFnWZPyhZ4P10OAFqEgre84vYuF9yh27wyT+I06FXrJgPsnb/pnTpefx
Q+ysDXISf+Uh97TlkQJYdLX4i5Om6RgXfiVfReJ3qsszp8mLYdprTYpXbyZ6
akb7db5epVcMpk2y1JC0bYzakNuFL+nfZ43bvQS+W2Su/6x6eMzs63tjXIo7
GOaVlAot7P8xtsqbVwE9ri1f5Z0Q4i3DIHtpO+mPpK6Xb+1HmJnLs7f2vYLv
weVtdJkWNHrdC0uve6HqdS9senWjVtQEfHGo2Y2JZtz2XYYilvSznlVlJXMS
WuFxPHvUmKFCs5EQyuSHV2AyabW3cXcQRMTILZ77myNVEFire5dQ9N0+O8y6
Dl+O79h8SlOJeJdv0BKlhXWbbNa992+BoqiumVbvWjG57ZplRM8APFwksmAm
tsGumEQ/yxoVOliu6v3Y/AoMS30PdM9rB5v59MIj6k7Mnn3B/ZCmG67p+Wtb
PX/druevB986eXir7kLdRwPZBLbjsYiVDk9P94Ozng8d1vOh+Xo+9L9/wYz0
fOgbPR9KEbX+knJMCq6/SWwX9Seig/3NO8fJ/v0XPFAJQg==
    "]],
  Axes->True,
  AxesLabel->{
    FormBox[
     TagBox["\[Epsilon]Dif", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\[Epsilon]Av", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      TemplateBox[{0}, "Spacer1"], HoldForm], TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.809100781027177*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"8d747576-3bff-4749-949f-95724a89eaa7"],

Cell[BoxData["\<\"Expression for dF/d\[Epsilon]Dif. Note that all terms are \
explicitly positive (semi-definite), except for the minus sign. Hence, dF/d\
\[Epsilon]Dif \[LessEqual] 0.\"\>"], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.809100781043129*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"783a9514-377e-4c58-8831-b558e1ea1ca4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Epsilon]Dif", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]Av", "2"]}], "-", 
       SuperscriptBox["\[Epsilon]Dif", "2"], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Epsilon]Av", "2"]}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Epsilon]Av", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]Dif", "2"]}], "+", 
         SuperscriptBox["\[Epsilon]Dif", "4"]}]]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]Av", "2"]}]}], ")"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]Av", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]Dif", "2"]}], "+", 
       SuperscriptBox["\[Epsilon]Dif", "4"]}]]]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "\[Epsilon]Av"}]]}]], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.809100782857873*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"18db6aa7-5bd6-47cd-bbd1-459c61c59c60"],

Cell[BoxData["\<\"Expression for dF/d\[Epsilon]Av. Note that the denominator \
is explicitly positive.\"\>"], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.80910078286687*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"7774ea04-9d91-4a5e-85e4-2abe26f4dd0f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["\[Epsilon]Av", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[Epsilon]Dif", "2"], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["\[Epsilon]Av", "4"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], "2"], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Epsilon]Av", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[Epsilon]Av", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["\[Epsilon]Av", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], "2"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]Av", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]Av", "2"]}], "-", 
       SuperscriptBox["\[Epsilon]Dif", "2"], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Epsilon]Av", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], "2"], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Epsilon]Av", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}]}]]}], 
      ")"}]}]]}]]], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.8091007848706675`*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"13e69be8-5ec5-497c-8784-731fcb030b33"],

Cell[BoxData["\<\"Minimise the numerator of the expression for \
dF/d\[Epsilon]Av. We see that it is positive semi-definite. Hence, dF/d\
\[Epsilon]Av \[GreaterEqual] 0.\"\>"], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.8091007848826647`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"de30db04-eec8-4eb2-a39a-7f597892697d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]Av", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Epsilon]Dif", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7894704207164574`*^9, 3.789470451327674*^9, 3.789470482713827*^9, 
   3.789470769169075*^9, {3.789477367410405*^9, 3.789477385893026*^9}, 
   3.789820383525942*^9, 3.7898204262548614`*^9, 3.7904356831959944`*^9, 
   3.790436417438034*^9, 3.790436526458929*^9, 3.7906022158933163`*^9, 
   3.7909365305640388`*^9, 3.7912081731164494`*^9, 3.7915556637289085`*^9, 
   3.792346387318267*^9, 3.7930104281887317`*^9, 3.793626965361833*^9, 
   3.793723032568968*^9, 3.795371277091095*^9, 3.8084208378258*^9, 
   3.8084782590898914`*^9, 3.8085086232097597`*^9, 3.8090059653647547`*^9, 
   3.809100784963663*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"64489aa0-0db1-4471-8c1b-7b5e53ed71fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<Differentiate the classical fidelity with regard to \
\[Tau], in the case where \[Tau] < 1. The denominator is positive.\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"classicalFid", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"conds", ",", 
        RowBox[{"\[Tau]", "<", "1"}]}], "}"}], "]"}]}], "]"}], ",", 
   "\[Tau]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Simplify the numerator.\>\"", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}]]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Tau]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]2"}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", "\[Epsilon]2", " ", "\[Tau]"}]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Tau]", "-", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Tau]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]2"}], "+", "\[Tau]", "-", 
          RowBox[{"2", " ", "\[Epsilon]2", " ", "\[Tau]"}]}], ")"}]}]]}]]}], 
   ",", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"conds", ",", 
      RowBox[{"\[Tau]", "<", "1"}]}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", "\"\<We show that the term on the right is \
positive semidefinite and then verify that it always has a greater magnitude \
than the term on the left.\>\"", "\[IndentingNewLine]", "\"\<Rearrange the \
(numerator of the) term on the right, showing that it is minimised for \[Tau] \
\[Equal] 1, then show that this is still positive.\>\"", \
"\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "-", "1", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}], "+", 
     RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
   "\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "-", "1", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}], "+", 
      RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
    "\[Tau]"}]}], "/.", 
  RowBox[{
  "\[Tau]", "\[Rule]", 
   "1"}]}], "\[IndentingNewLine]", "\"\<Check if the square of the term on \
the right can be smaller than the square of the term on the left.\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}]}], ">", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Tau]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", "\[Tau]"}]}], 
      ")"}], "2"]}], ",", "conds"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Thus, the differential of the fidelity is positive semidefinite \
for \[Tau] < 1.\>\"", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Differentiate the \
classical fidelity with regard to \[Tau], in the case where \[Tau] > 1. The \
denominator is positive.\>\"", "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"classicalFid", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"conds", ",", 
          RowBox[{"\[Tau]", ">", "1"}]}], "}"}], "]"}]}], "]"}], ",", 
     "\[Tau]"}], "]"}], ",", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"conds", ",", 
      RowBox[{"\[Tau]", ">", "1"}]}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", "\"\<We show that the term on the right of \
the numerator is negative and then verify that it always has a greater \
magnitude than the term on the left.\>\"", "\[IndentingNewLine]", 
 RowBox[{"Maximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Epsilon]2", "2"]}], "-", "\[Tau]", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]1", "+", 
         SuperscriptBox["\[Epsilon]1", "2"], "+", "\[Epsilon]2", "+", 
         SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", "\[Tau]"}]}], ",", 
     RowBox[{"\[Epsilon]1", "\[GreaterEqual]", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Epsilon]2", "\[GreaterEqual]", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Tau]", ">", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]1", ",", "\[Epsilon]2", ",", "\[Tau]"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}]}], ">", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Epsilon]2", "2"]}], "-", "\[Tau]", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", "\[Epsilon]2", "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", "\[Tau]"}]}], 
      ")"}], "^", "2"}]}], ",", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"conds", ",", 
      RowBox[{"\[Tau]", ">", "1"}]}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Thus, the differential of the fidelity is negative semidefinite \
for \[Tau] > 1.\>\"", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Find the limit of the \
classical fidelity expression as \[Tau] \[Rule] 0.\>\"", \
"\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"classicalFid", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", "\[Rule]", "0"}], "}"}]}], ",", "conds"}], 
  "]"}], "\[IndentingNewLine]", "\"\<Find the limit of the classical fidelity \
expression as \[Tau] \[Rule] \[Infinity].\>\"", "\[IndentingNewLine]", 
 RowBox[{"infAmpClassicalFid", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{"classicalFid", ",", 
    RowBox[{"\[Tau]", "\[Rule]", "Infinity"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7898287795763454`*^9, 3.789828884713806*^9}, 
   3.789828921516463*^9, {3.7904387808293476`*^9, 3.7904388015832562`*^9}, {
   3.790438846847834*^9, 3.7904388781842756`*^9}, {3.7904389227375307`*^9, 
   3.7904389589878654`*^9}, {3.790439580266898*^9, 3.790439581418579*^9}, {
   3.790439774238137*^9, 3.7904399917999096`*^9}, {3.790440109175701*^9, 
   3.79044011044333*^9}, {3.790440165505169*^9, 3.7904402206247783`*^9}, {
   3.7904402695777707`*^9, 3.7904403296193104`*^9}, {3.808493263791914*^9, 
   3.8084933443857174`*^9}, {3.808493534212808*^9, 3.808493676040841*^9}, {
   3.8084937255748672`*^9, 3.808493740816573*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"476da969-24f5-445a-a6a0-9b008636bb29"],

Cell[BoxData["\<\"Differentiate the classical fidelity with regard to \[Tau], \
in the case where \[Tau] < 1. The denominator is positive.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007850666647`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"bc3725a1-7d0a-453d-af71-d7869098f041"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}]]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Tau]", "-", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Tau]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]2"}], "+", "\[Tau]", "-", 
          RowBox[{"2", " ", "\[Epsilon]2", " ", "\[Tau]"}]}], ")"}]}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Tau]", "-", 
           RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Tau]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]2"}], "+", "\[Tau]", "-", 
           RowBox[{"2", " ", "\[Epsilon]2", " ", "\[Tau]"}]}], ")"}]}]]}]]}], 
    ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}]], "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]2"}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", "\[Epsilon]2", " ", "\[Tau]"}]}], ")"}]}]]}], 
    ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007857106524`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"04413186-7d3e-40cd-86eb-30a8236affb8"],

Cell[BoxData["\<\"Simplify the numerator.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007857186575`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"5b7428b5-1721-47ac-8bd0-ef9201b5398d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
    RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Tau]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", "\[Tau]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}]}]]]}]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007859356575`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"3aa2414d-e643-444a-87de-e6769e14ea36"],

Cell[BoxData["\<\"We show that the term on the right is positive semidefinite \
and then verify that it always has a greater magnitude than the term on the \
left.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100785940657*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"0674e753-a03e-4312-9010-7995c97fb874"],

Cell[BoxData["\<\"Rearrange the (numerator of the) term on the right, showing \
that it is minimised for \[Tau] \[Equal] 1, then show that this is still \
positive.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100785944664*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"c3f918ee-abcd-4ed3-b4f1-ef2bfbb16a9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], " ", 
   "\[Tau]"}]}]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007859486623`*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"375ece59-3c50-44de-9910-10257b5fa4fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100785951665*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"e03be4b3-bb02-4c87-8e41-7348c44ba724"],

Cell[BoxData["\<\"Check if the square of the term on the right can be smaller \
than the square of the term on the left.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007859536624`*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"c2b955f4-b759-4b50-a686-5adf42393bfa"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100785956662*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"6ca8e548-52ce-442a-9440-dcc3bd6fdc29"],

Cell[BoxData["\<\"Thus, the differential of the fidelity is positive \
semidefinite for \[Tau] < 1.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007859586625`*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"bb7d8cd1-08e9-4760-8016-d54c3a285514"],

Cell[BoxData["\<\"Differentiate the classical fidelity with regard to \[Tau], \
in the case where \[Tau] > 1. The denominator is positive.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007859616656`*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"fb39f4ae-1053-4ee3-a1cc-033c935535b0"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Epsilon]2", "2"]}], "-", "\[Tau]", "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]1", "+", 
      SuperscriptBox["\[Epsilon]1", "2"], "+", "\[Epsilon]2", "+", 
      SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", "\[Tau]"}], "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}]}]]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
      RowBox[{"\[Epsilon]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], ")"}],
     "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", "\[Tau]"}], 
      ")"}]}]]}]]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100788530368*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"339da5ae-81fc-4beb-a69e-54107495f121"],

Cell[BoxData["\<\"We show that the term on the right of the numerator is \
negative and then verify that it always has a greater magnitude than the term \
on the left.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100788530368*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"fd18287d-311f-4ea9-be4e-1820c6703c6c"],

Cell[BoxData[
 TemplateBox[{
  "Maximize","wksol",
   "\"Warning: there is no maximum in the region in which the objective \
function is defined and the constraints are satisfied; a result on the \
boundary will be returned.\"",2,230,27,21193712424908864614,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8085086333155985`*^9, 3.8090059894211836`*^9, 
  3.809100788543411*^9},
 CellLabel->
  "During evaluation of \
In[216]:=",ExpressionUUID->"182d2c88-f35c-4534-a84c-24f028bff9f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]1", "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[Epsilon]2", "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[Tau]", "\[Rule]", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100788575411*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"74ef7fe7-0767-4970-a1aa-2246fe4c09dd"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007885784106`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"47481129-5bb2-476e-a733-e49da05553a9"],

Cell[BoxData["\<\"Thus, the differential of the fidelity is negative \
semidefinite for \[Tau] > 1.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007885814114`*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"070d9cd7-1e49-4de5-bf1f-c93d5ce6d8fc"],

Cell[BoxData["\<\"Find the limit of the classical fidelity expression as \
\[Tau] \[Rule] 0.\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100788584411*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"93d36a2c-86eb-4944-b398-2dee881aeb0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}]}]], "+", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}]]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.809100788625391*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"fede6b5d-68a3-46b1-aab3-db4203f8879a"],

Cell[BoxData["\<\"Find the limit of the classical fidelity expression as \
\[Tau] \[Rule] \[Infinity].\"\>"], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007886304655`*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"ff9c8089-749a-4084-af81-2a1a8e1ec51b"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Epsilon]1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Epsilon]2"}]}], ")"}]}]], 
  RowBox[{"1", "+", "\[Epsilon]1", "+", "\[Epsilon]2"}]]], "Output",
 CellChangeTimes->{{3.789828770182398*^9, 3.7898288859485097`*^9}, 
   3.789828923278759*^9, 3.7904388822808976`*^9, {3.790438944734028*^9, 
   3.7904389600452375`*^9}, 3.790439994913094*^9, 3.7904401416739235`*^9, 
   3.7904401846801643`*^9, 3.790440248403081*^9, 3.7904403007329664`*^9, 
   3.7904403637870264`*^9, 3.7906022201291122`*^9, 3.790936547644334*^9, 
   3.791208178375832*^9, 3.791555667895528*^9, 3.7923463916053743`*^9, 
   3.7930104336916285`*^9, 3.7936269699884033`*^9, 3.7937230365597687`*^9, 
   3.808420844678647*^9, 3.8084782714560914`*^9, 3.808493545617617*^9, 
   3.8084935995019374`*^9, {3.8084936727802825`*^9, 3.8084936765096784`*^9}, 
   3.808493747651322*^9, 3.80850863140915*^9, 3.8090059875396323`*^9, 
   3.8091007896895447`*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"1a585cbe-63c6-4236-9672-abc6a9e425d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<Differentiate the parameter for quantum advantage, when \
\[Tau] = 1/2, with regard to \[Epsilon]Dif. Note that only one term (and the \
minus sign) is not immediately positive by definition.\>\"", "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quantumAdvParamHalf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{"classicalFid", ",", 
       RowBox[{"\[Tau]", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], "]"}], "^", "2"}], "/", 
    RowBox[{"Limit", "[", 
     RowBox[{"classicalFid", ",", 
      RowBox[{"\[Tau]", "\[Rule]", "0"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"quantumAdvParamHalf", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Epsilon]1", "\[Rule]", 
         RowBox[{"\[Epsilon]Av", "-", 
          RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
        RowBox[{"\[Epsilon]2", "\[Rule]", 
         RowBox[{"\[Epsilon]Av", "+", 
          RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}]}], "}"}]}], ",", 
     "\[Epsilon]Dif"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]Av", ">", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", 
       RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
     RowBox[{"\[Epsilon]Dif", ">", "0"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "\"\<Verify that the remaining term is \
positive by finding the condition for it to be negative.\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
         SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}], "<", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
       SuperscriptBox["\[Epsilon]Dif", "2"]}]}], ",", 
     RowBox[{"\[Epsilon]Dif", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]Av", "\[GreaterEqual]", 
      FractionBox["1", "2"]}]}], "}"}], ",", "\[Epsilon]Dif"}], 
  "]"}], "\[IndentingNewLine]", "\"\<Replacing \[Epsilon]Dif with its maximum \
value, show that the condition for the term to be negative violates our other \
conditions.\>\"", "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Epsilon]Av"}], "-", "1"}], ")"}], "^", "2"}], ">", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"4", " ", "\[Epsilon]Av"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Epsilon]Av", "2"]}]}], "3"]}], 
  "]"}], "\[IndentingNewLine]", "\"\<Thus, the differential of our parameter \
for quantum advantage, when \[Tau] = 1/2, with regard to \[Epsilon]Dif is \
always negative. Consequently, it is always maximised for \[Epsilon]Dif = \
0.\>\"", "\[IndentingNewLine]", "\"\<Setting \[Epsilon]Dif = 0, the parameter \
for quantum advantage when \[Tau] = 1/2 becomes 1. Since the condition is \
that this parameter is greater than 1, we never prove quantum advantage for \
\[Tau] \[LessEqual] 1/2.\>\"", "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"quantumAdvParamHalf", "/.", 
    RowBox[{"\[Epsilon]2", "\[Rule]", "\[Epsilon]1"}]}], ",", "conds"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7898223054545774`*^9, 3.7898223076921625`*^9}, {
  3.7898252029620266`*^9, 3.7898252103178415`*^9}, {3.7898269859180994`*^9, 
  3.789826989362911*^9}, {3.789827166918557*^9, 3.7898271672995563`*^9}, {
  3.7904364520006084`*^9, 3.7904364793320293`*^9}, {3.7904365736293135`*^9, 
  3.79043673274778*^9}, {3.790436839365862*^9, 3.7904368756684685`*^9}, {
  3.7904369090449533`*^9, 3.7904369535991898`*^9}, {3.7904370031888924`*^9, 
  3.7904370283993483`*^9}, {3.7904370645542564`*^9, 3.790437129496131*^9}, {
  3.7904372506665325`*^9, 3.790437287730801*^9}, {3.790437401907398*^9, 
  3.790437535762287*^9}, {3.790438812695697*^9, 3.7904388269249225`*^9}, {
  3.7906024686630597`*^9, 3.7906024794062653`*^9}, {3.80849413833027*^9, 
  3.8084941722596407`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"df546899-6e77-47f3-9290-b5dd0547e8b8"],

Cell[BoxData["\<\"Differentiate the parameter for quantum advantage, when \
\[Tau] = 1/2, with regard to \[Epsilon]Dif. Note that only one term (and the \
minus sign) is not immediately positive by definition.\"\>"], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.809100789750554*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"638c859e-0c9a-41d4-ae56-9ad1192efc9d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Epsilon]Av", " ", "\[Epsilon]Dif", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
         SuperscriptBox["\[Epsilon]Dif", "2"]}]]}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
        SuperscriptBox["\[Epsilon]Dif", "2"]}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
         SuperscriptBox["\[Epsilon]Dif", "2"]}]], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
         SuperscriptBox["\[Epsilon]Dif", "2"]}]]}], ")"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
        SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
        SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
        SuperscriptBox["\[Epsilon]Dif", "2"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
        SuperscriptBox["\[Epsilon]Dif", "2"]}]], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]Av"}]}], ")"}], "2"], "-", 
        SuperscriptBox["\[Epsilon]Dif", "2"]}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.8091007907302027`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"f8e9bb01-e2f2-44d1-9a68-2c11f51f9df4"],

Cell[BoxData["\<\"Verify that the remaining term is positive by finding the \
condition for it to be negative.\"\>"], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.809100790750131*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"57481a4c-d009-4d3e-8d60-5bb882ef26f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]Av", "\[GreaterEqual]", 
   FractionBox["1", "2"]}], "&&", 
  RowBox[{"\[Epsilon]Dif", ">", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]Av"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]Av", "2"]}]}]], 
    SqrtBox["3"]]}]}]], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.8091007907536583`*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"975d490b-0f57-484c-a980-9df4d07236b8"],

Cell[BoxData["\<\"Replacing \[Epsilon]Dif with its maximum value, show that \
the condition for the term to be negative violates our other \
conditions.\"\>"], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.8091007907586184`*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"8d59ec4f-e68b-468d-b939-00343bacafe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Epsilon]Av"}], "<", "1"}]], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.8091007907606583`*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"8b49b50d-68a3-4ac0-a749-8dcf36d05616"],

Cell[BoxData["\<\"Thus, the differential of our parameter for quantum \
advantage, when \[Tau] = 1/2, with regard to \[Epsilon]Dif is always \
negative. Consequently, it is always maximised for \[Epsilon]Dif = 0.\"\>"], \
"Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.809100790762656*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"544016d3-dfc5-4222-90ed-86f549fc72ad"],

Cell[BoxData["\<\"Setting \[Epsilon]Dif = 0, the parameter for quantum \
advantage when \[Tau] = 1/2 becomes 1. Since the condition is that this \
parameter is greater than 1, we never prove quantum advantage for \[Tau] \
\[LessEqual] 1/2.\"\>"], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.8091007907656593`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"71aa2dc3-fd62-428d-bff0-341ff06e8470"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.789822309701788*^9, 3.7898252116956663`*^9, 
  3.789826990931749*^9, 3.789827168472472*^9, 3.790436484610277*^9, 
  3.790437136070318*^9, 3.7904375410750847`*^9, 3.790438836127697*^9, 
  3.790602224643989*^9, 3.7906024834656897`*^9, 3.790936558402792*^9, 
  3.7912081839564404`*^9, 3.791555672145055*^9, 3.792346396577112*^9, 
  3.793010440302619*^9, 3.7936269740387216`*^9, 3.793723043110195*^9, 
  3.8084208495450115`*^9, 3.8084941737614856`*^9, 3.8085086372806835`*^9, 
  3.8090060274037657`*^9, 3.8091007907676153`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"35c69f79-ab69-4d4d-afcd-6d6c25ec0af1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "output", " ", "states", " ", "for", " ", "the", 
    " ", "MLE", " ", 
    RowBox[{"method", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vout", "=", 
     RowBox[{"fin1", "/.", 
      RowBox[{"\[Epsilon]1", "\[Rule]", 
       RowBox[{"\[Nu]", "/", 
        RowBox[{"Abs", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Squeezing", " ", "parameter"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r1", "=", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"1", "-", 
          SqrtBox["\[Tau]"]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["\[Tau]"]}], ")"}]}], "]"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SLoss", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Cosh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "0", "]"}]}], ",", 
            RowBox[{
             RowBox[{"Sinh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sinh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
            RowBox[{
             RowBox[{"Cosh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "0", "]"}]}]}], "}"}]}], "}"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", ">", "0"}], ",", 
         RowBox[{"\[Tau]", "<", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"retLoss", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SLoss", ".", "Vout", ".", 
          RowBox[{"Transpose", "[", "SLoss", "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"3", ";;", "4"}], ",", 
          RowBox[{"3", ";;", "4"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", ">", "0"}], ",", 
         RowBox[{"\[Tau]", "<", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\"\<Return CM for a thermal loss channel.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"retLoss", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\"\<Limit of the diagonal elements as a \[Rule] Infinity.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Nu]", "+", 
       RowBox[{"2", " ", "a", " ", "\[Tau]"}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"]}]}]], " ", "\[Tau]"}]}], 
      RowBox[{"1", "-", "\[Tau]"}]], ",", 
     RowBox[{"a", "\[Rule]", "Infinity"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SAmp", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Cosh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "0", "]"}]}], ",", 
            RowBox[{
             RowBox[{"Sinh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sinh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
            RowBox[{
             RowBox[{"Cosh", "[", "r1", "]"}], 
             RowBox[{"PauliMatrix", "[", "0", "]"}]}]}], "}"}]}], "}"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ">", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"retAmp", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SAmp", ".", "Vout", ".", 
          RowBox[{"Transpose", "[", "SAmp", "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "2"}], ",", 
          RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ">", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   "\"\<Return CM for a thermal amplifier channel.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"retAmp", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\"\<Limit of the diagonal elements as a \[Rule] Infinity.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Nu]", "+", 
       RowBox[{"2", " ", "a", " ", "\[Tau]"}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"]}]}]], " ", "\[Tau]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}]], ",", 
     RowBox[{"a", "\[Rule]", "Infinity"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.808508674401231*^9, 3.8085088816474085`*^9}, {
   3.808508938292496*^9, 3.8085092395286565`*^9}, {3.8085093011536818`*^9, 
   3.8085093031061635`*^9}, {3.808509372456214*^9, 3.8085093890340548`*^9}, {
   3.808509424537099*^9, 3.808509429175247*^9}, {3.808509737049819*^9, 
   3.8085097594470816`*^9}, {3.8085097995767784`*^9, 
   3.8085098137681265`*^9}, {3.8085101089487677`*^9, 
   3.8085101331030154`*^9}, {3.808510265915573*^9, 3.8085103202836018`*^9}, {
   3.8085103671304393`*^9, 3.808510437392991*^9}, 3.8085107483029947`*^9, {
   3.8085108924470882`*^9, 3.8085109200965543`*^9}, {3.8085109629676285`*^9, 
   3.8085109752339616`*^9}, {3.808511049711777*^9, 3.808511196878997*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"a5a4eaf0-e8d8-4615-9a75-32134cb9fbea"],

Cell[BoxData["\<\"Return CM for a thermal loss channel.\"\>"], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.809100791023759*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"ded4a412-11bb-4572-929f-775944c0e261"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[Nu]", "+", 
        RowBox[{"2", " ", "a", " ", "\[Tau]"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}]], " ", "\[Tau]"}]}], 
       RowBox[{"1", "-", "\[Tau]"}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"\[Nu]", "+", 
        RowBox[{"2", " ", "a", " ", "\[Tau]"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}]], " ", "\[Tau]"}]}], 
       RowBox[{"1", "-", "\[Tau]"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.809100791055729*^9},
 CellLabel->
  "Out[252]//MatrixForm=",ExpressionUUID->"ef6932fa-baff-41f0-b8bd-\
5e953c355663"],

Cell[BoxData["\<\"Limit of the diagonal elements as a \[Rule] \
Infinity.\"\>"], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.809100791061722*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"1c99729d-f658-47f4-84a5-307ca1a21261"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["\[Nu]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Tau]"}]]}]], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.8091007911107206`*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"9337025e-9ca4-480b-ac09-1c10c3ffe24d"],

Cell[BoxData["\<\"Return CM for a thermal amplifier channel.\"\>"], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.80910079130672*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"5737c285-dd13-41a9-8318-e81863d2c713"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[Nu]", "+", 
        RowBox[{"2", " ", "a", " ", "\[Tau]"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}]], " ", "\[Tau]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"\[Nu]", "+", 
        RowBox[{"2", " ", "a", " ", "\[Tau]"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}]], " ", "\[Tau]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.809100791311719*^9},
 CellLabel->
  "Out[258]//MatrixForm=",ExpressionUUID->"b4699203-31fc-4342-add4-\
63b0a9024641"],

Cell[BoxData["\<\"Limit of the diagonal elements as a \[Rule] \
Infinity.\"\>"], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.8091007913177195`*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"d1319dd7-17a8-437b-a1de-0b6ff557de58"],

Cell[BoxData[
 FractionBox["\[Nu]", 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Tau]"}]]], "Output",
 CellChangeTimes->{{3.80850867606814*^9, 3.8085086960803547`*^9}, {
   3.8085088291124916`*^9, 3.808508882101531*^9}, {3.808509028386232*^9, 
   3.8085090477260885`*^9}, {3.808509096222823*^9, 3.808509109069434*^9}, 
   3.8085091957925525`*^9, {3.8085092332052155`*^9, 3.808509239888693*^9}, 
   3.808509434935896*^9, 3.8085097634402404`*^9, {3.8085098050435557`*^9, 
   3.8085098145590897`*^9}, {3.8085101111929383`*^9, 3.808510125334463*^9}, 
   3.8085101785191936`*^9, 3.8085103209240694`*^9, {3.8085103676557083`*^9, 
   3.808510438130639*^9}, 3.8085107494924264`*^9, {3.8085109032124996`*^9, 
   3.808510921005542*^9}, 3.8085109759244237`*^9, 3.808511197472772*^9, 
   3.809006036560339*^9, 3.8091007913207197`*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"64c2f3c1-7c3e-4f3f-bc7c-83450caf8a6a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Bounds", " ", "based", " ", "on", " ", "photon", " ", "counting", " ", 
    "with", " ", "the", " ", 
    RowBox[{"MLE", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "cmax", " ", "is", " ", "the", " ", "maximum", " ", "number", " ", "of", 
     " ", "modes", " ", "with", " ", "the", " ", "same", " ", "number", " ", 
     "of", " ", "photons", " ", "as", " ", "the", " ", "target", " ", 
     "channel"}], ";", " ", 
    RowBox[{"affects", " ", "the", " ", 
     RowBox[{"precision", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"I", ".", "e", ".", " ", "we"}], " ", "do", " ", "not", " ", 
    "consider", " ", "cases", " ", "in", " ", "which", " ", "cmax", " ", "of",
     " ", "the", " ", "outputs", " ", "of", " ", "the", " ", "background", 
    " ", "channels", " ", "have", " ", "the", " ", "same", " ", "number", " ",
     "of", " ", "photons", " ", "as", " ", "the", " ", "output", " ", "of", 
    " ", "the", " ", "target", " ", 
    RowBox[{"channel", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MLEpCorr", "[", 
     RowBox[{
     "nt_", ",", "nb_", ",", "M_", ",", "m_", ",", "cmax_", ",", "sd_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "prTk", ",", "prBkmin1", ",", "prBlessk", ",", "prBmorek", ",", "cm", 
        ",", "pcs", ",", "prBmult", ",", "prBkpower", ",", "nc"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prTk", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "nt"}], ")"}], 
         RowBox[{"-", "M"}]]}], ";", 
       RowBox[{"prBkmin1", "=", "0"}], ";", 
       RowBox[{"cm", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"cmax", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"prBkpower", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"m", "-", "1"}], ",", "i"}], "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}], 
            RowBox[{
             RowBox[{"-", "M"}], " ", "i"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"cm", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nt", ">", "nb"}], ",", 
         RowBox[{"prBlessk", "=", "prBkmin1"}], ",", 
         RowBox[{"prBmorek", "=", 
          RowBox[{"N", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"prBkpower", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pcs", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nt", ">", "nb"}], ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", "cm"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "c"}], ")"}], "prTk", " ", 
              RowBox[{"prBkpower", "[", 
               RowBox[{"[", "c", "]"}], "]"}], " ", 
              RowBox[{"prBmorek", "^", 
               RowBox[{"(", 
                RowBox[{"m", "-", "c"}], ")"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"c", ",", "1", ",", "cm"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"nt", ">", "nb"}], "&&", 
          RowBox[{"cm", "\[Equal]", "m"}]}], ",", 
         RowBox[{
          RowBox[{"pcs", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "m"}], ")"}], "prTk", " ", 
            RowBox[{"prBkpower", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nt", ">", "nb"}], ",", 
         RowBox[{"nc", "=", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"M", " ", "nt"}], " ", "+", 
            RowBox[{"sd", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"M", " ", "nt", 
               RowBox[{"(", 
                RowBox[{"1", "+", "nt"}], ")"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"nc", "=", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"M", " ", "nb"}], " ", "+", 
            RowBox[{"sd", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"M", " ", "nb", 
               RowBox[{"(", 
                RowBox[{"1", "+", "nb"}], ")"}]}], "]"}]}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nc", "<", "20"}], ",", 
         RowBox[{"nc", "=", "20"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Quiet", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"prTk", "=", 
            RowBox[{"prTk", 
             RowBox[{"(", 
              FractionBox["nt", 
               RowBox[{"1", "+", "nt"}]], ")"}], 
             RowBox[{"(", 
              FractionBox[
               RowBox[{"M", "+", "k", "-", "1"}], "k"], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"prBkmin1", "=", 
            RowBox[{
             RowBox[{"prBkpower", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"prBmult", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["nb", 
                   RowBox[{"1", "+", "nb"}]], ")"}], 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"M", "+", "k", "-", "1"}], "k"], ")"}]}], ")"}], 
               "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", 
                RowBox[{"cm", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"prBkpower", "=", 
            RowBox[{"prBkpower", " ", "prBmult"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"nt", ">", "nb"}], ",", 
             RowBox[{"prBlessk", "=", 
              RowBox[{"N", "[", 
               RowBox[{"prBlessk", "+", "prBkmin1"}], "]"}]}], ",", 
             RowBox[{"prBmorek", "=", 
              RowBox[{"N", "[", 
               RowBox[{"prBmorek", "-", 
                RowBox[{
                 RowBox[{"prBkpower", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"m", "-", "1"}], ")"}]}]}], "]"}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"pcs", "=", 
            RowBox[{"pcs", "+", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "/", "c"}], ")"}], "prTk", " ", 
                 RowBox[{"prBkpower", "[", 
                  RowBox[{"[", "c", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"nt", ">", "nb"}], ",", "prBlessk", ",", 
                    "prBmorek"}], "]"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "c"}], ")"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", "1", ",", "cm"}], "}"}]}], "]"}]}]}], ";"}],
           "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "nc"}], "}"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "pcs"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MLEpCorr", "[", 
      RowBox[{
      "nt_", ",", "nb_", ",", "0", ",", "m_", ",", "cmax_", ",", "sd_"}], 
      "]"}], ":=", 
     RowBox[{"N", "[", 
      RowBox[{"1", "/", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MLEpErr", "[", 
     RowBox[{
     "nt_", ",", "nb_", ",", "M_", ",", "m_", ",", "cmax_", ",", "sd_"}], 
     "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{"Total", "[", 
      RowBox[{"MLEpCorr", "[", 
       RowBox[{"nt", ",", "nb", ",", "M", ",", "m", ",", "cmax", ",", "sd"}], 
       "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7946184068481035`*^9, 3.794618422386595*^9}, {
   3.7946193384876614`*^9, 3.7946193414564695`*^9}, {3.7946231241928616`*^9, 
   3.794623143324728*^9}, {3.7946231738408155`*^9, 3.794623175112888*^9}, 
   3.79462697165162*^9, {3.809065763043948*^9, 3.809065773559143*^9}, {
   3.8090658099813633`*^9, 3.809065846710359*^9}, {3.80906673205978*^9, 
   3.809066799985815*^9}, {3.8090671054056234`*^9, 3.8090671544889917`*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"7f666226-3ed5-468d-a658-3a1fba0f34ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Apply", " ", "the", " ", "bounds", " ", "to", " ", "an", " ", 
    "eavesdropper", " ", "localisation", " ", 
    RowBox[{"task", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "\"\<Conversion between excess noise, e, and the value of \[Epsilon].\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", " ", "\[Tau]"}], "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Tau]"}], ")"}]}]}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "e"}], ")"}], "\[Tau]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Tau]"}], ")"}], "/", "2"}]}]}], ",", 
      "\[Epsilon]"}], "]"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setConds", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]1", "\[Rule]", 
        FractionBox[
         RowBox[{"1", "-", "\[Tau]", "+", 
          RowBox[{"2", " ", "e1", " ", "\[Tau]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]]}], ",", 
       RowBox[{"\[Epsilon]2", "\[Rule]", 
        FractionBox[
         RowBox[{"1", "-", "\[Tau]", "+", 
          RowBox[{"2", " ", "e2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]]}], ",", 
       RowBox[{"\[Tau]", "\[Rule]", 
        RowBox[{"1", "/", "10"}]}], ",", 
       RowBox[{"e1", "\[Rule]", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"e2", "\[Rule]", 
        RowBox[{"1", "/", "10"}]}], ",", 
       RowBox[{"m", "\[Rule]", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setErrorProbLowerBoundGen", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"errorProbLowerBoundGen", "//.", "setConds"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setErrorProbUpperBoundGen", "=", 
     RowBox[{"errorProbUpperBoundGen", "//.", "setConds"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setClassicalLowerBoundGen", "=", 
     RowBox[{"classicalLowerBoundGen", "//.", "setConds"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataPoints", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "choiFid", "]"}]}], ")"}]}], "//.", 
         "setConds"}], "]"}], ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "choiFid", "]"}]}], ")"}]}], "//.", 
         "setConds"}], "]"}], ",", "400"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{"10", 
            RowBox[{"Log10", "[", "setErrorProbLowerBoundGen", "]"}]}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{"10", 
            RowBox[{"Log10", "[", 
             RowBox[{"MLEpErr", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Epsilon]2", "-", 
                  FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Epsilon]1", "-", 
                  FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", 
               "M", ",", 
               RowBox[{"m", "/.", "setConds"}], ",", "4", ",", "4"}], "]"}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "0", ",", "400"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{"10", 
            RowBox[{"Log10", "[", 
             RowBox[{"Min", "[", 
              RowBox[{"setErrorProbUpperBoundGen", ",", 
               RowBox[{
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "m"}]}], "/.", "setConds"}]}], "]"}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{"10", 
            RowBox[{"Log10", "[", "setClassicalLowerBoundGen", "]"}]}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{"10", 
            RowBox[{"Log10", "[", 
             RowBox[{"MLEpErr", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Epsilon]2", "-", 
                   FractionBox["1", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "//.", "setConds"}], 
               ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Epsilon]1", "-", 
                   FractionBox["1", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "//.", "setConds"}], 
               ",", "M", ",", 
               RowBox[{"m", "/.", "setConds"}], ",", "4", ",", "4"}], "]"}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "0", ",", "400"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<quantum LB\>\"", ",", "\"\<quantum MLE\>\"", ",", 
          "\"\<quantum UB\>\"", ",", "\"\<classical LB\>\"", ",", 
          "\"\<classical MLE\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.2", ",", "0.28"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
        RowBox[{"FontColor", "\[Rule]", "Black"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Blue"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Green"}], "]"}], 
        ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Red"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Blue", ",", 
          "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Green", ",", 
          "Dashed"}], "]"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7898360098014803`*^9, 3.7898360383696823`*^9}, {
   3.7898361254487658`*^9, 3.789836362892283*^9}, {3.7898363938901367`*^9, 
   3.789836417266051*^9}, {3.7898364888790207`*^9, 3.789836524173337*^9}, {
   3.7898367173367653`*^9, 3.7898367207664404`*^9}, {3.789836798230296*^9, 
   3.789836802820258*^9}, {3.7898368468990793`*^9, 3.7898368505819197`*^9}, {
   3.7898371418575563`*^9, 3.7898373426638174`*^9}, 3.7898373920838013`*^9, 
   3.789890256893701*^9, {3.7898904400107765`*^9, 3.789890497726917*^9}, {
   3.7898905474695315`*^9, 3.7898905842780657`*^9}, {3.789890632756152*^9, 
   3.7898906965811796`*^9}, {3.789890752154001*^9, 3.7898907934220266`*^9}, {
   3.789890827170722*^9, 3.789890864930687*^9}, 3.7898908953138733`*^9, {
   3.7898909901680603`*^9, 3.789890991016967*^9}, {3.7898912233442793`*^9, 
   3.789891335429367*^9}, {3.789891383851223*^9, 3.789891407418893*^9}, {
   3.7898914455307693`*^9, 3.7898914679943323`*^9}, {3.7898928813480635`*^9, 
   3.789892881536559*^9}, 3.790005580271983*^9, {3.7904407943239336`*^9, 
   3.7904409281782656`*^9}, {3.791556365417759*^9, 3.7915563663107224`*^9}, 
   3.791635899983946*^9, 3.792346541437873*^9, {3.792346695171855*^9, 
   3.7923466953034754`*^9}, {3.7930102487552104`*^9, 
   3.7930102754878817`*^9}, {3.7936367826464906`*^9, 3.793636814456293*^9}, {
   3.793637242468377*^9, 3.793637243152831*^9}, {3.793638236175891*^9, 
   3.7936382484930735`*^9}, {3.7936383027465353`*^9, 3.793638317885726*^9}, 
   3.7936386755890856`*^9, {3.793642895378256*^9, 3.7936429025139303`*^9}, 
   3.794153328707053*^9, {3.7946237107959633`*^9, 3.7946237331377053`*^9}, {
   3.7946238027236195`*^9, 3.794623853868822*^9}, {3.7946239908775578`*^9, 
   3.794624010401023*^9}, {3.794624056838625*^9, 3.7946240971875906`*^9}, {
   3.7946241316874156`*^9, 3.794624185068694*^9}, 3.808423092055973*^9},
 CellLabel->
  "In[264]:=",ExpressionUUID->"d8df541f-dfbc-4cab-a7a8-067981d0ebe9"],

Cell[BoxData["\<\"Conversion between excess noise, e, and the value of \
\[Epsilon].\"\>"], "Output",
 ShowCellBracket->True,
 ShowCellLabel->False,
 CellChangeTimes->{
  3.7898907622923927`*^9, 3.7898907940892696`*^9, {3.789890829497527*^9, 
   3.7898908653894577`*^9}, 3.7898908969415407`*^9, 3.789891005527388*^9, 
   3.789891302809417*^9, 3.7898913360795918`*^9, {3.7898913856197844`*^9, 
   3.7898914045507727`*^9}, {3.78989144824109*^9, 3.789891472210628*^9}, 
   3.789892898542204*^9, 3.7899978785253987`*^9, 3.790005583025798*^9, 
   3.7900680978262253`*^9, {3.790440913236306*^9, 3.7904409292138805`*^9}, 
   3.790602225854311*^9, 3.7909365639631004`*^9, 3.7912081854390955`*^9, 
   3.791555673277049*^9, 3.791556366949422*^9, 3.7916359013259425`*^9, 
   3.7923463981408186`*^9, 3.792346543779433*^9, 3.7923466967472706`*^9, 
   3.7930104418639765`*^9, 3.7936269752977715`*^9, 3.793636816263801*^9, 
   3.7936372444728737`*^9, 3.7936383192290487`*^9, 3.793638679063407*^9, 
   3.793642903238804*^9, 3.7937230474847884`*^9, 3.7941533346015563`*^9, 
   3.7946166796593313`*^9, 3.7946237388518267`*^9, 3.7946240139612927`*^9, 
   3.794624075537842*^9, 3.7946241438206606`*^9, 3.7946241881445975`*^9, 
   3.794626980799049*^9, 3.808420851150685*^9, 3.8090061478154273`*^9, 
   3.8091007914007816`*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"71f9d473-2d9c-4d1d-815a-e866f3ee9c13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Epsilon]", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "-", "\[Tau]", "+", 
      RowBox[{"2", " ", "e", " ", "\[Tau]"}]}], 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "\[Tau]"}]}]]}], "}"}], "}"}]], "Output",
 ShowCellBracket->True,
 ShowCellLabel->False,
 CellChangeTimes->{
  3.7898907622923927`*^9, 3.7898907940892696`*^9, {3.789890829497527*^9, 
   3.7898908653894577`*^9}, 3.7898908969415407`*^9, 3.789891005527388*^9, 
   3.789891302809417*^9, 3.7898913360795918`*^9, {3.7898913856197844`*^9, 
   3.7898914045507727`*^9}, {3.78989144824109*^9, 3.789891472210628*^9}, 
   3.789892898542204*^9, 3.7899978785253987`*^9, 3.790005583025798*^9, 
   3.7900680978262253`*^9, {3.790440913236306*^9, 3.7904409292138805`*^9}, 
   3.790602225854311*^9, 3.7909365639631004`*^9, 3.7912081854390955`*^9, 
   3.791555673277049*^9, 3.791556366949422*^9, 3.7916359013259425`*^9, 
   3.7923463981408186`*^9, 3.792346543779433*^9, 3.7923466967472706`*^9, 
   3.7930104418639765`*^9, 3.7936269752977715`*^9, 3.793636816263801*^9, 
   3.7936372444728737`*^9, 3.7936383192290487`*^9, 3.793638679063407*^9, 
   3.793642903238804*^9, 3.7937230474847884`*^9, 3.7941533346015563`*^9, 
   3.7946166796593313`*^9, 3.7946237388518267`*^9, 3.7946240139612927`*^9, 
   3.794624075537842*^9, 3.7946241438206606`*^9, 3.7946241881445975`*^9, 
   3.794626980799049*^9, 3.808420851150685*^9, 3.8090061478154273`*^9, 
   3.8091007914057903`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"66a58d21-746e-41c2-a449-cc3db78f5743"],

Cell[BoxData[
 TemplateBox[{
  "Total","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Total\\\", \\\"[\\\", \
\\\"0.25`\\\", \\\"]\\\"}]\\).\"",2,271,28,21193712424908864614,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8084208514615264`*^9, 3.8090061482306967`*^9, 
  3.8091007916738176`*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"f43685b2-bd20-4b0a-9efd-2e4ba56cd732"],

Cell[BoxData[
 TemplateBox[{
  "Total","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Total\\\", \\\"[\\\", \
\\\"0.25`\\\", \\\"]\\\"}]\\).\"",2,271,29,21193712424908864614,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8084208514615264`*^9, 3.8090061482306967`*^9, 
  3.8091007921679554`*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"90525990-f055-469c-888b-48ed285db197"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, {}, 
      {RGBColor[0, 0, 1], PointSize[0.0055000000000000005`], Thickness[0.007],
        LineBox[{{0., -4.259687322722812}, {268., -16.279189813753174`}, {
        269., -16.324038703645076`}, {400., -22.199243279484545`}}]}, 
      {RGBColor[0, 1, 0], PointSize[0.0055000000000000005`], Thickness[0.007],
        LineBox[CompressedData["
1:eJw113lczPv/BfCxtlkiqZRMtlZuFELplCRatGinpmlfzdI0k8i0XllSrmsJ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        "]]}, 
      {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], Thickness[0.007],
        LineBox[{{0., -1.2493873660829995`}, {268., -1.2493873660829995`}, {
        269., -1.260963143264508}, {400., -4.1985654311842415`}}]}, 
      {RGBColor[0, 0, 1], PointSize[0.0055000000000000005`], Thickness[0.007],
        Dashing[{Small, Small}], 
       LineBox[{{0., -4.259687322722812}, {268., -15.083800362155111`}, {
        269., -15.12418884364553}, {400., -20.415079918890424`}}]}, 
      {RGBColor[0, 1, 0], PointSize[0.0055000000000000005`], Thickness[0.007],
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw11Xk81Pv/BfBPZStuiEtSjPZF0kolTqRFZCzZl7HvzIwxo9RtqktSCTeX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        "]]}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{
      "\"quantum LB\"","\"quantum MLE\"","\"quantum UB\"","\"classical LB\"",
       "\"classical MLE\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times", 
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                 RowBox[{"FontColor", "\[Rule]", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.2, 0.28}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"error probability (dB)\"", TraditionalForm], None}, {
      FormBox["\"probes\"", TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->{
    FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 400.}, {-22.199243279484545`, 0}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          AbsoluteThickness[1.6], 
          Thickness[0.007], 
          RGBColor[0, 0, 1]], 
         Line[{{0., -4.259687322722812}, {268., -16.279189813753174`}, {
          269., -16.324038703645076`}, {400., -22.199243279484545`}}]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          AbsoluteThickness[1.6], 
          Thickness[0.007], 
          RGBColor[0, 1, 0]], 
         Line[CompressedData["
1:eJw113lczPv/BfCxtlkiqZRMtlZuFELplCRatGinpmlfzdI0k8i0XllSrmsJ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          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          AbsoluteThickness[1.6], 
          Thickness[0.007], 
          RGBColor[1, 0, 0]], 
         Line[{{0., -1.2493873660829995`}, {268., -1.2493873660829995`}, {
          269., -1.260963143264508}, {400., -4.1985654311842415`}}]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          AbsoluteThickness[1.6], 
          Thickness[0.007], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{0., -4.259687322722812}, {268., -15.083800362155111`}, {
          269., -15.12418884364553}, {400., -20.415079918890424`}}]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          AbsoluteThickness[1.6], 
          Thickness[0.007], 
          RGBColor[0, 1, 0], 
          Dashing[{Small, Small}]], 
         Line[CompressedData["
1:eJw11Xk81Pv/BfBPZStuiEtSjPZF0kolTqRFZCzZl7HvzIwxo9RtqktSCTeX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          "]]}}}, {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, AxesOrigin -> {0, 0}, 
      PlotRange -> {{0, 400.}, {-22.199243279484545`, 0}}, PlotRangeClipping -> 
      True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"error probability (dB)", None}, {"probes", None}}, 
      FrameStyle -> GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      LabelStyle -> {
       FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"}, 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 400.}, {-22.199243279484545`, 0}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 1, 0]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 1, 0], 
         Dashing[{Small, Small}]]}, {
       "quantum LB", "quantum MLE", "quantum UB", "classical LB", 
        "classical MLE"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, 
       LabelStyle -> {
        FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {0.2, 0.28}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 ShowCellBracket->True,
 ShowCellLabel->False,
 CellChangeTimes->{
  3.7898907622923927`*^9, 3.7898907940892696`*^9, {3.789890829497527*^9, 
   3.7898908653894577`*^9}, 3.7898908969415407`*^9, 3.789891005527388*^9, 
   3.789891302809417*^9, 3.7898913360795918`*^9, {3.7898913856197844`*^9, 
   3.7898914045507727`*^9}, {3.78989144824109*^9, 3.789891472210628*^9}, 
   3.789892898542204*^9, 3.7899978785253987`*^9, 3.790005583025798*^9, 
   3.7900680978262253`*^9, {3.790440913236306*^9, 3.7904409292138805`*^9}, 
   3.790602225854311*^9, 3.7909365639631004`*^9, 3.7912081854390955`*^9, 
   3.791555673277049*^9, 3.791556366949422*^9, 3.7916359013259425`*^9, 
   3.7923463981408186`*^9, 3.792346543779433*^9, 3.7923466967472706`*^9, 
   3.7930104418639765`*^9, 3.7936269752977715`*^9, 3.793636816263801*^9, 
   3.7936372444728737`*^9, 3.7936383192290487`*^9, 3.793638679063407*^9, 
   3.793642903238804*^9, 3.7937230474847884`*^9, 3.7941533346015563`*^9, 
   3.7946166796593313`*^9, 3.7946237388518267`*^9, 3.7946240139612927`*^9, 
   3.794624075537842*^9, 3.7946241438206606`*^9, 3.7946241881445975`*^9, 
   3.794626980799049*^9, 3.808420851150685*^9, 3.8090061478154273`*^9, 
   3.809100792822008*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"1ea79b0e-da8b-4d6a-95e2-d63276ee75f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Apply", " ", "the", " ", "bounds", " ", "to", " ", "a", " ", "thermal", 
    " ", "imaging", " ", 
    RowBox[{"task", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"<<", "QuantityUnitsLoader`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Find", " ", "the", " ", "relationship", " ", "between", " ", "excess", 
     " ", "noise", " ", "and", " ", 
     RowBox[{"temperature", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"T", ",", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"40000", " ", 
             SuperscriptBox["f", "2"], " ", "\[Pi]"}], 
            RowBox[{"22468879468420441", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                 "0.00004799242969083894909211070945970525`6.119409440301841",
                   " ", "f"}], "T"]]}], ")"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "299791.208`", ",", "299793.708`"}], "}"}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"T", ",", "245", ",", "275", ",", "2"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gradient", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"points", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"points", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"points", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"points", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{
      RowBox[{"points", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
      RowBox[{"gradient", "*", 
       RowBox[{"points", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ListPlot", "[", "points", "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gradient", "*", "T"}], "+", "c"}], ",", 
       RowBox[{"{", 
        RowBox[{"T", ",", "245", ",", "275"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Find", " ", "the", " ", "correct", " ", "values", " ", "for", " ", 
      "the", " ", "excess", " ", "noise"}], ",", " ", 
     RowBox[{
     "assuming", " ", "a", " ", "linear", " ", "relationship", " ", "with", 
      " ", 
      RowBox[{"temperature", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"g", "*", "T"}], "+", "c"}], "\[Equal]", "21"}], ",", "T"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"g", "*", "T"}], "+", "c"}], "\[Equal]", "23.2"}], ",", "T"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Verify", " ", "that", " ", "these", " ", "are", " ", "the", " ", 
     "correct", " ", "values", " ", "for", " ", "the", " ", "excess", " ", 
     RowBox[{"noise", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "*", "SA", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"freq", "^", "2"}], "/", 
          RowBox[{
           RowBox[{"Quantity", "[", "\"\<SpeedOfLight\>\"", "]"}], "^", 
           "2"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Quantity", "[", "\"\<PlanckConstant\>\"", "]"}], "*", 
             RowBox[{"freq", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Quantity", "[", "\"\<BoltzmannConstant\>\"", "]"}], 
                "*", "T"}], ")"}]}]}], "]"}], "-", "1"}], ")"}]}], "*", "A", 
        "*", "t"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "\[Rule]", 
          RowBox[{"Quantity", "[", 
           RowBox[{"247.5620032168187`", ",", "\"\<Kelvins\>\""}], "]"}]}], 
         ",", 
         RowBox[{"A", "\[Rule]", 
          RowBox[{"Quantity", "[", 
           RowBox[{"4000", ",", 
            RowBox[{"\"\<Micrometers\>\"", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"SA", "\[Rule]", 
          RowBox[{"2", "Pi"}]}], ",", 
         RowBox[{"t", "\[Rule]", 
          RowBox[{"Quantity", "[", 
           RowBox[{"100", ",", "\"\<Nanoseconds\>\""}], "]"}]}]}], "}"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"freq", ",", 
        TemplateBox[{"299791.208`","\"MHz\"","megahertz","\"Megahertz\""},
         "Quantity"], ",", 
        TemplateBox[{"299793.708`","\"MHz\"","megahertz","\"Megahertz\""},
         "Quantity"]}], "}"}]}], "]"}], "*", "100"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "*", "SA", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"freq", "^", "2"}], "/", 
          RowBox[{
           RowBox[{"Quantity", "[", "\"\<SpeedOfLight\>\"", "]"}], "^", 
           "2"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Quantity", "[", "\"\<PlanckConstant\>\"", "]"}], "*", 
             RowBox[{"freq", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Quantity", "[", "\"\<BoltzmannConstant\>\"", "]"}], 
                "*", "T"}], ")"}]}]}], "]"}], "-", "1"}], ")"}]}], "*", "A", 
        "*", "t"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "\[Rule]", 
          RowBox[{"Quantity", "[", 
           RowBox[{"272.7571808496276`", ",", "\"\<Kelvins\>\""}], "]"}]}], 
         ",", 
         RowBox[{"A", "\[Rule]", 
          RowBox[{"Quantity", "[", 
           RowBox[{"4000", ",", 
            RowBox[{"\"\<Micrometers\>\"", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"SA", "\[Rule]", 
          RowBox[{"2", "Pi"}]}], ",", 
         RowBox[{"t", "\[Rule]", 
          RowBox[{"Quantity", "[", 
           RowBox[{"100", ",", "\"\<Nanoseconds\>\""}], "]"}]}]}], "}"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"freq", ",", 
        TemplateBox[{"299791.208`","\"MHz\"","megahertz","\"Megahertz\""},
         "Quantity"], ",", 
        TemplateBox[{"299793.708`","\"MHz\"","megahertz","\"Megahertz\""},
         "Quantity"]}], "}"}]}], "]"}], "*", "100"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setConds", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]1", "\[Rule]", "21"}], ",", 
       RowBox[{"\[Epsilon]2", "\[Rule]", 
        RowBox[{"23", "+", 
         RowBox[{"1", "/", "5"}]}]}], ",", 
       RowBox[{"\[Tau]", "\[Rule]", 
        RowBox[{"99", "/", "100"}]}], ",", 
       RowBox[{"m", "\[Rule]", "9"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setErrorProbLowerBoundGen", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"errorProbLowerBoundGen", "//.", "setConds"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setErrorProbUpperBoundGen", "=", 
     RowBox[{"errorProbUpperBoundGen", "//.", "setConds"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setClassicalLowerBoundGen", "=", 
     RowBox[{"classicalLowerBoundGen", "//.", "setConds"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataPoints", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "choiFid", "]"}]}], ")"}]}], "//.", 
         "setConds"}], "]"}], ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "choiFid", "]"}]}], ")"}]}], "//.", 
         "setConds"}], "]"}], ",", "4000"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mlePoints", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "500"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "550", ",", "2000", ",", "50"}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2200", ",", "4000", ",", "200"}], "}"}]}], 
         "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QLB", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", "setErrorProbLowerBoundGen", "]"}]}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QMLE", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", 
           RowBox[{"MLEpErr", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Epsilon]2", "-", 
                FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Epsilon]1", "-", 
                FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", "M",
              ",", 
             RowBox[{"m", "/.", "setConds"}], ",", "3", ",", "6"}], "]"}], 
           "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "mlePoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QUB", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", 
           RowBox[{"Min", "[", 
            RowBox[{"setErrorProbUpperBoundGen", ",", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "m"}]}], "/.", "setConds"}]}], "]"}], 
           "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CLB", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", "setClassicalLowerBoundGen", "]"}]}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CMLE", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", 
           RowBox[{"MLEpErr", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Epsilon]2", "-", 
                 FractionBox["1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "//.", "setConds"}], 
             ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Epsilon]1", "-", 
                 FractionBox["1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "//.", "setConds"}], 
             ",", "M", ",", 
             RowBox[{"m", "/.", "setConds"}], ",", "3", ",", "6"}], "]"}], 
           "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "mlePoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CLBpoints", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", "classicalLowerBoundGen", "]"}]}]}], "}"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]1", "\[Rule]", "21"}], ",", 
         RowBox[{"\[Epsilon]2", "\[Rule]", "23.2"}], ",", 
         RowBox[{"\[Tau]", "\[Rule]", 
          FractionBox["99", "100"]}], ",", 
         RowBox[{"m", "\[Rule]", "9"}], ",", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"395", ",", "396", ",", "4000"}], "}"}]}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "QLB", ",", "QMLE", ",", "QUB", ",", "CLB", ",", "CMLE", ",", 
       "CLBpoints"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<probes\>\"", ",", "\"\<error probability (dB)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<quantum LB\>\"", ",", "\"\<quantum MLE\>\"", ",", 
          "\"\<quantum UB\>\"", ",", "\"\<classical LB\>\"", ",", 
          "\"\<classical MLE\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.2", ",", "0.28"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
        RowBox[{"FontColor", "\[Rule]", "Black"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Blue"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Green"}], "]"}], 
        ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Red"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Blue", ",", 
          "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Green", ",", 
          "Dashed"}], "]"}], ",", "None"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", 
               RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}], ",", "None"}], 
            "}"}]}], "}"}]}], ",", 
        RowBox[{"2", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"None", ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", 
               RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}]}], "}"}]}], 
          "}"}]}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   "\"\<Minimum number of probes to be able to prove quantum advantage with \
the fidelity bounds.\>\"", "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"MBoundaryGen", "//.", "setConds"}], "]"}], 
   "\[IndentingNewLine]", 
   "\"\<Classical LB and quantum MLE bound at M=395 and M=396.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"classicalLowerBoundGen", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Epsilon]1", "\[Rule]", "21"}], ",", 
        RowBox[{"\[Epsilon]2", "\[Rule]", "23.2"}], ",", 
        RowBox[{"\[Tau]", "\[Rule]", "0.99"}], ",", 
        RowBox[{"m", "\[Rule]", "9"}], ",", 
        RowBox[{"M", "\[Rule]", "395"}]}], "}"}]}], ",", 
     RowBox[{"MLEpErr", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Epsilon]2", "-", 
          FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "-", 
          FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", "395", 
       ",", 
       RowBox[{"m", "/.", "setConds"}], ",", "3", ",", "6"}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"classicalLowerBoundGen", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Epsilon]1", "\[Rule]", "21"}], ",", 
        RowBox[{"\[Epsilon]2", "\[Rule]", "23.2"}], ",", 
        RowBox[{"\[Tau]", "\[Rule]", "0.99"}], ",", 
        RowBox[{"m", "\[Rule]", "9"}], ",", 
        RowBox[{"M", "\[Rule]", "396"}]}], "}"}]}], ",", 
     RowBox[{"MLEpErr", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Epsilon]2", "-", 
          FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "-", 
          FractionBox["1", "2"]}], ")"}], "//.", "setConds"}], ",", "396", 
       ",", 
       RowBox[{"m", "/.", "setConds"}], ",", "3", ",", "6"}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   "\"\<We prove quantum advantage with only 396 probes using the MLE \
bound.\>\""}]}]], "Input",
 CellChangeTimes->{
  3.789984519516236*^9, {3.7899845801065493`*^9, 3.7899846044415464`*^9}, {
   3.789984780169186*^9, 3.7899848199367514`*^9}, {3.7899852299242797`*^9, 
   3.789985232618251*^9}, {3.789985269898879*^9, 3.789985371811198*^9}, 
   3.7899854670509443`*^9, {3.7899854974615746`*^9, 3.789985497556071*^9}, {
   3.7899863899917393`*^9, 3.7899864201821117`*^9}, {3.7899942253640985`*^9, 
   3.7899942254189143`*^9}, {3.7899942713211584`*^9, 
   3.7899943440258303`*^9}, {3.78999442307646*^9, 3.78999446873213*^9}, {
   3.789994500915745*^9, 3.7899945009765854`*^9}, {3.78999509772231*^9, 
   3.789995103119934*^9}, {3.7899951346526146`*^9, 3.789995189337977*^9}, {
   3.789995352300194*^9, 3.7899953643047295`*^9}, {3.789995447229788*^9, 
   3.7899954808658514`*^9}, {3.7899962302468233`*^9, 3.789996266132702*^9}, {
   3.789996359412649*^9, 3.7899963766266804`*^9}, {3.78999683750172*^9, 
   3.789996863301914*^9}, {3.789996959258054*^9, 3.7899970454623766`*^9}, {
   3.7899971698704357`*^9, 3.789997174290467*^9}, {3.789997383357934*^9, 
   3.7899973837329135`*^9}, 3.790005601376072*^9, {3.790068594013472*^9, 
   3.790068625006668*^9}, {3.7900686961256266`*^9, 3.7900687066560574`*^9}, {
   3.7900693871295004`*^9, 3.7900694090036345`*^9}, {3.790069626449527*^9, 
   3.7900696271077614`*^9}, {3.790069689461826*^9, 3.790069758236189*^9}, {
   3.790069829109568*^9, 3.790069851228554*^9}, {3.790440939220877*^9, 
   3.790441012572832*^9}, {3.791556379048524*^9, 3.7915563805556817`*^9}, {
   3.7916355348960648`*^9, 3.7916355387114797`*^9}, {3.791635851634316*^9, 
   3.791635876066929*^9}, 3.7923465535038724`*^9, {3.7923467030191727`*^9, 
   3.7923467034072905`*^9}, {3.7930102880425425`*^9, 3.793010326678903*^9}, {
   3.7936291643702044`*^9, 3.793629165005335*^9}, {3.793629231292429*^9, 
   3.793629235041339*^9}, {3.7936292784466434`*^9, 3.7936292883613224`*^9}, {
   3.793629348468281*^9, 3.793629357148011*^9}, {3.793636921316671*^9, 
   3.79363693759122*^9}, 3.79363717558623*^9, {3.7936374827596054`*^9, 
   3.7936374959784327`*^9}, {3.7936377032746277`*^9, 
   3.7936377034964743`*^9}, {3.793638034265207*^9, 3.7936380387760253`*^9}, {
   3.7936381838346815`*^9, 3.7936382058654165`*^9}, 3.7936386325870037`*^9, {
   3.793642913814103*^9, 3.793642920607231*^9}, {3.794683159855875*^9, 
   3.7946831613467026`*^9}, {3.794683220944916*^9, 3.794683241562957*^9}, {
   3.794683315745748*^9, 3.7946833420956116`*^9}, {3.79468337266765*^9, 
   3.7946833757669334`*^9}, {3.7946835624134455`*^9, 3.794683590210232*^9}, {
   3.794685192835397*^9, 3.794685195132636*^9}, 3.794686263476439*^9, {
   3.794691635708437*^9, 3.794691720916683*^9}, {3.80842045690264*^9, 
   3.8084206791134367`*^9}, {3.8084207743915386`*^9, 
   3.8084207952051997`*^9}, {3.808422612650941*^9, 3.8084226688540645`*^9}, {
   3.808422702411437*^9, 3.808422707137784*^9}, 3.808423112530759*^9, {
   3.8090672169732213`*^9, 3.809067225794937*^9}, {3.8090672894891415`*^9, 
   3.8090672910421753`*^9}, 3.809099913115306*^9, {3.809100163554922*^9, 
   3.809100195956295*^9}, {3.8091004244470825`*^9, 3.8091004610001884`*^9}, {
   3.8091006774078736`*^9, 3.809100726516124*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"e0e11f8b-3a01-4428-9e74-ce5ccd9b1849"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      PointBox[{{245., 20.776290242555724`}, {247., 20.95092190035285}, {249.,
        21.12555429120804}, {251., 21.300187415121293`}, {253., 
       21.474820905563583`}, {255., 21.649455495592964`}, {257., 
       21.824090818680414`}, {259., 21.998726874825923`}, {261., 
       22.1733636640295}, {263., 22.348001186291143`}, {265., 
       22.522639075081813`}, {267., 22.69727806345958}, {269., 
       22.871917418366387`}, {271., 23.04655713980222}, {273., 
       23.221197960825148`}, {275., 
       23.39583914837711}}]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk0lXkcBvCbYbJ0YqqhY6l7C1mGkncpNPOIUQjTIjc3mi4aSfd931Zl
zWkhlQqRo8mWmGS6pGKaLE3onm7L0EFKJ8y0qLGlEenOb/74nud8/njOc85X
IufWRGiJRCI/cv/nqsqVU0T5CthmfxytbaIg79PZ7EvcdHQob4A4xvh2/Rli
ecJrD8tmChf2L0tyKFAgL6Lz1HHiz8sXa4ILFTCiahx+bKHwa6vZZHWxAh8e
xkToqCjMGP1nbFuZArf1x9oC1BQ62KzB9koFQhI+VPW1Ukjx9y76vlmB8qGb
vbY9FOp2qu9InyjgZbrhU9wABWV82Zxp7xQwzRLsj3+i0Dz7nUvgFA56eWvv
3dCnEd4oavaYxcFDarB+2ISG1WSscYsNh+z8Y6tXWNMoMA/Ie+vGwdr1aNgG
isYFn+FT1wI4iNJCQve507inN+ljHM7h/ZZx1dUAGrHt7TvN9nJwHosWf95I
469U/db6VA6Xu2THtKNo7FQXj06c4+DuOyvKOoZGylzDlKdXOIj5wkXrD9Fo
0HrxbM0dDqaS8ciCDBrVKv2orZ0c/C3vXy8roLGoQHuL1VsO6qd7B+oqaERq
V512FfGIlPTnDN0k+3W+dtf1eKwyo+ydVDTEHjlFkzN5+BZ4LTzWQWNejdGS
WXN4HNz32Lv4b9JnhIPxC3joTnXxU43QQNyhSqUTjxJxZKOBFgPZ3QM5S1x5
pA9sE8sMGbTp/nI23ZNHldHbzJ/MGTw3Ohyn9Ocx/Dsdm27HwFHsY2It5REr
DvS5wzIwHGvIiJDzEBt+m2bsxcCvMcJ+dzSPzwFFPZbrGDzIGNrfvpuHjVf3
PPfNDHodnMq1k3hEt/S0xXAMXB5Isw6m8pjQ3ORuxTEYkJefbTvN44/UmZKG
VAZMXVXiQB6P0vPOns+zGTTMK7IIKeHREWX7g8EFBs/8vc5lXeEhaXylXlPF
YFnyozZxLY/q+/FUaT2DiYspC+Juk384pCtr1Qx8z4zICtU8FLOj8l91MehO
81pp1s6j8IZpjOVrBl/4+BlvesFjsC+zIfZfBofHEzU7+nnsD0uTnNRhsaoy
N7/zPQ//7KCoyhksihdvnW+g4eEW9M5yUMwCtXND03UF7LknbXF1ZOFCaV3t
/UpAfwaSPV1ZNO3J6dcyFxD7cuhypDeLrHrjrl1WAtYNxjTmrmfh2HZx6nli
W70VFY+JW14uoe4SayRf5xoFsRifLjtuYS2gdK1SOEwcGnL+uybi8WuvxTuk
LKzHFxSb2Aj4OT440TuYxQ3npdtr7QS80XdzGwthsXqF6mwf8a35+jbOoSze
BMuaptsLyHDrmKkgNk+OnxtG7KbY1d9LnPSw4ZHBNwJOPCrPfbCJhfd2HybE
QQCVY/GxZDOLnqQu+RFiXWV/3wviuMzodCVx992ah+ZyFhW/nXil4yjgyERg
6WniGfqtuRXEnaEnghLCWFyyCG/uIK7Yu9GjhtjTaXREa6GA5JN2C98T75Ga
+AUR2zc2fRkVzsIwunTfAWJRV+ZwMXFp4tKSS8RtI/Lu58TuGao/HxOXTXNS
mUaweFIi02iIE6w01YHE/wEWFh/P
        "]]},
      Annotation[#, "Charting`Private`Tag$874610#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{244.53125, 20.645312797264655`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{245., 275.}, {20.776290242555724`, 23.39583914837711}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.8091007977500896`*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"db222317-eadf-4bf7-8c2f-ecc005c504ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"T", "\[Rule]", "247.5620032168187`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.809100797761367*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"a814f0aa-7c99-457d-b7f1-98d0f76bd9ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"T", "\[Rule]", "272.7571808496276`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.8091007977643642`*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"64f2bd2f-4723-4241-94e7-287ccffa1477"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
\\\"0``20.954589770190996\\\"]\\) encountered.\"",2,279,30,
   21193712424908864614,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808423182991764*^9, 3.8090672975031433`*^9, 
  3.809100798176275*^9},
 CellLabel->
  "During evaluation of \
In[272]:=",ExpressionUUID->"de865920-ba8c-40cf-937f-4dd3b36f0615"],

Cell[BoxData["20.999993638936086`"], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.809100798301061*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"2cfc4087-086e-4bf9-b85f-f6d2e2727f18"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
\\\"0``20.954589770190996\\\"]\\) encountered.\"",2,280,31,
   21193712424908864614,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808423182991764*^9, 3.8090672975031433`*^9, 
  3.809100798712062*^9},
 CellLabel->
  "During evaluation of \
In[272]:=",ExpressionUUID->"d07dda14-c08c-4155-b8d2-47559fd33dbb"],

Cell[BoxData["23.199995061287545`"], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.809100798911061*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"11a45757-53b0-4f3c-b7d6-22becfa06fe0"],

Cell[BoxData[
 TemplateBox[{
  "Total","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Total\\\", \\\"[\\\", \
\\\"0.1111111111111111`\\\", \\\"]\\\"}]\\).\"",2,288,32,21193712424908864614,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808423182991764*^9, 3.8090672975031433`*^9, 
  3.8091007990817833`*^9},
 CellLabel->
  "During evaluation of \
In[272]:=",ExpressionUUID->"8d1cf6c9-73b6-476c-a817-9d05d170d8ff"],

Cell[BoxData[
 TemplateBox[{
  "Total","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Total\\\", \\\"[\\\", \
\\\"0.1111111111111111`\\\", \\\"]\\\"}]\\).\"",2,291,33,21193712424908864614,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808423182991764*^9, 3.8090672975031433`*^9, 
  3.8091018062593503`*^9},
 CellLabel->
  "During evaluation of \
In[272]:=",ExpressionUUID->"fa2e3763-b0d1-44fc-a378-a9c81ac88263"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJxl23dcDf77P/6D7EqlzHCshCRZyeihUkpymtpOe9c57S2yVwlpybGySbzs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      "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
        {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[{{1093, 1099, 1098, 399}}], 
           PolygonBox[CompressedData["
1:eJwV0tdCjwEAxuGvNGijkpa6mk5y4hJcgK6l/ik0EEpRhIaEBhpmqWhoklLR
VAr1dPCcvEe/gzf3fMG5C+FBEIQRIj8iCPLIMZ4hmywyySCd06RxilRSSOYk
JzhOEokkEE8cscRwjKNEE0UkERwhnLDDIPZF/ecff9ljlz/ssM1vtthkg3XW
WOUXP1lhmSV+sMgC35nnG1+ZY5YZppliki9MMM4Yo3zmEyMMM8RHBhngA+95
x1ve8Jp++uilh1e85AXddNFJB895xlPaeUIbj2mlhWaaeMRDHtDIfe7RQD13
uUMdtdymhmpucZMbVHGda1ylkgrKKeMKl7lEKSVcpJgQRRRy1ocOADNwXK4=

            "]]}]}, {}, {}, 
        {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{1096, 548, 552, 
           1097}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, 
        {RGBColor[0, 0, 1], PointSize[0.0055000000000000005`], Thickness[
         0.007], LineBox[{1, 2, 3, 4}]}, 
        {RGBColor[0, 1, 0], PointSize[0.0055000000000000005`], Thickness[
         0.007], LineBox[CompressedData["
1:eJwl1mPUEAYUBuCvL9uuZbdsLdvGlmvZ5rJr2bbtlu1l27ax5zv78Zz35z3n
nnORpGHbym2CBQQE/BIYEBBShiI0YQhLOMITgYhEIjJRiEo0ohODmMQiNnGI
Szzik4CEQXVIRGKSkJRkJCcFKUlFatKQlnSk51cykJFMZCYLWclGdnKQk1zk
Jg95yUd+CvAbBSlEYYpQlGIUpwQlKUVpylCWcpSnAhWpRGWqUJVqVKcGNalF
berwO39Ql3rUpwENaURjmtCUP2lGc1rQkla0pg1taUd7OtCRTnSmC13pRnd6
0JNe9KYPffmLfvRnAAMZxGCGMJRhDGcEIxnFaMbwN2MZx3gmMJFJTGYKU5nG
dGYwk1nMZg5zmcd8FrCQRSxmCUtZxnJWsJJVrGYNa1nHejawkU1sZgtb2cZ2
dvAPO9nFbvawl33s5wAHOcRhjnCUYxznBCc5xWn+5QxnOcd5LnCRS1zmCle5
xnVucJNb3OYOd7nHfR7wkEc85glPecZzXvCSV7zmDW95x3s+8JFPfOYLX/nG
d37wkwBDH4xAghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jEIjZxiEs84pOA
hPxCIhKThKQkIzkpSEkqUpOGtKQjPb+SgYxkIjNZyEo2spODnOQiN3nISz7y
U4DfKEghClOEohSjOCUoSSlKU4aylKM8FahIJSpThapUozo1qEktalOH3/mD
utSjPg1oSCMa04Sm/EkzmtOClrSiNUHLui3taE8HOtKJznShK93oTg960ove
9KEvf9GP/gxgIIMYzBCGMozhjGAkoxjNmKC+hLADgnoix8pxjGcCE5nEZKYw
lWlMZwYzmcVs5jCXecxnAQtZxGKWsJRlLGcFK1nFatawlnWsZwMb2cRmtrCV
bWxnB/+wk13sZg972cd+DnCQQxzmCEc5xnFOcJJTnOZfznCWc5znAhe5xGWu
cJVrXOcGN7nFbe5wl3vc5wEPecRjnvCUZzznBS95xWve8JZ3vOcDH/nEZ77w
lW985wc/CXD3gxFIcEIE/QGEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYhL
POKTgISB//8biUjMf+b+BMo=
          "]]}, 
        {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], Thickness[
         0.007], LineBox[{545, 546, 547, 1096, 548}]}, 
        {RGBColor[0, 0, 1], PointSize[0.0055000000000000005`], Thickness[
         0.007], Dashing[{Small, Small}], 
         LineBox[{549, 550, 551, 1097, 552}]}, 
        {RGBColor[0, 1, 0], PointSize[0.0055000000000000005`], Thickness[
         0.007], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwN02MDFQYAAMCXlm27Zds2tmzbtm27trhs27Zt2+buw/2ES9ywXcW2QQKB
QLyggUAqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkIz8FKEghClOEohSj
OCUoSSlKU4aylKM8FfiLv6lIJSpThapUozo1qEktalOHutSjPg1oSCMa04Sm
NKM5LWhJK1rThra0oz0d6EgnOtOFrnSjOz3oSS9604e+9KM/AxjIIAYzhKEM
YzgjGMkoRjOGsYxjPBOYyCQmM4WpTGM6M5jJLGbzD/8yh7nMYz4LWMh/LGIx
S1jKMpazgpWsYjVrWMs61rOBjWxiM1vYyja2s4Od7GI3e9jLPvZzgIMc4jBH
OMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5zg5vc4jZ3uMs97vOAhzziMU94
yjOe84KXvOI1b3jLO97zgY984jNf+Mo3vvODn/ziN4FggUAQghKM4ITgD0IS
itCEISzhCE8EIhKJyEQhKtGITgxiEovYxCEu8YhPAhKSiMQkISnJSE4K/iQl
qUhNGtKSjvRkICOZyEwWspKN7OQgJ7nITR7yko/8FKAghShMEYpSjOKUoCSl
KE0ZylKO8lTgL/6mIpWoTBWqUo3q1KAmtahNHepSj/o0oCGNaEwTmtKM5rSg
Ja1oTRva0o72dKAjnehMF7rSje70oCe96E0f+tKP/gxgIIMYzBCGMozhjGAk
oxjNGMYyjvFMYCKTmMwUpjKN6cxgJrOYzT/8yxzmMo/5LGAh/7GIxSxhKctY
zgpWsorVrGEt61jPBjayic1sYSvb2M4OdrKL3exhL/vYzwEOcojDHOEoxzjO
CU5yitOc4SznOM8FLnKJy1zhKte4zg1ucovb3OEu97jPAx7yiMc84SnPeM4L
XvKK17zhLe94zwc+8onPfOEr3/jOD37yi98EgvtPUIIRnBD8QUhCEZowhCUc
4YlARCIRmShEJRrRiUFMYhGbOMQlHvFJQEISkZgkJCUZyUnBn6QkFalJQ1rS
kZ4MZCQTmclCVrKRnRzkJBe5yUNe8pGfAhSkEIUpQlH+B77LDJk=
          "]]}, 
        {Hue[0.8503398874989481, 0.6, 0.6], Opacity[0], 
         LineBox[{1093, 1099, 1094, 1100, 1095}]}}}], {}, {}, {}, {}}, 
    InsetBox[
     TemplateBox[{
      "\"quantum LB\"","\"quantum MLE\"","\"quantum UB\"","\"classical LB\"",
       "\"classical MLE\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.0495], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times", 
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                 RowBox[{"FontColor", "\[Rule]", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.2, 0.28}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"error probability (dB)\"", TraditionalForm], None}, {
      FormBox["\"probes\"", TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->{
    FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 4000.}, {-89.74754533681889, 0}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJxl23dcDf77P/6D7EqlzHCshCRZyeihUkpymtpOe9c57S2yVwlpybGySbzs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       "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          Directive[
           GrayLevel[0], 
           Opacity[0.2]], 
          GraphicsGroup[{
            Polygon[{{1093, 1099, 1098, 399}}], 
            Polygon[CompressedData["
1:eJwV0tdCjwEAxuGvNGijkpa6mk5y4hJcgK6l/ik0EEpRhIaEBhpmqWhoklLR
VAr1dPCcvEe/gzf3fMG5C+FBEIQRIj8iCPLIMZ4hmywyySCd06RxilRSSOYk
JzhOEokkEE8cscRwjKNEE0UkERwhnLDDIPZF/ecff9ljlz/ssM1vtthkg3XW
WOUXP1lhmSV+sMgC35nnG1+ZY5YZppliki9MMM4Yo3zmEyMMM8RHBhngA+95
x1ve8Jp++uilh1e85AXddNFJB895xlPaeUIbj2mlhWaaeMRDHtDIfe7RQD13
uUMdtdymhmpucZMbVHGda1ylkgrKKeMKl7lEKSVcpJgQRRRy1ocOADNwXK4=

             "]]}]}, {}, {}, {
          EdgeForm[], 
          Directive[
           GrayLevel[0], 
           Opacity[0.2]], 
          GraphicsGroup[{
            
            Polygon[{{1096, 548, 552, 
             1097}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[0, 0, 1]], 
          Line[{1, 2, 3, 4}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[0, 1, 0]], 
          Line[CompressedData["
1:eJwl1mPUEAYUBuCvL9uuZbdsLdvGlmvZ5rJr2bbtlu1l27ax5zv78Zz35z3n
nnORpGHbym2CBQQE/BIYEBBShiI0YQhLOMITgYhEIjJRiEo0ohODmMQiNnGI
Szzik4CEQXVIRGKSkJRkJCcFKUlFatKQlnSk51cykJFMZCYLWclGdnKQk1zk
Jg95yUd+CvAbBSlEYYpQlGIUpwQlKUVpylCWcpSnAhWpRGWqUJVqVKcGNalF
berwO39Ql3rUpwENaURjmtCUP2lGc1rQkla0pg1taUd7OtCRTnSmC13pRnd6
0JNe9KYPffmLfvRnAAMZxGCGMJRhDGcEIxnFaMbwN2MZx3gmMJFJTGYKU5nG
dGYwk1nMZg5zmcd8FrCQRSxmCUtZxnJWsJJVrGYNa1nHejawkU1sZgtb2cZ2
dvAPO9nFbvawl33s5wAHOcRhjnCUYxznBCc5xWn+5QxnOcd5LnCRS1zmCle5
xnVucJNb3OYOd7nHfR7wkEc85glPecZzXvCSV7zmDW95x3s+8JFPfOYLX/nG
d37wkwBDH4xAghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jEIjZxiEs84pOA
hPxCIhKThKQkIzkpSEkqUpOGtKQjPb+SgYxkIjNZyEo2spODnOQiN3nISz7y
U4DfKEghClOEohSjOCUoSSlKU4aylKM8FahIJSpThapUozo1qEktalOH3/mD
utSjPg1oSCMa04Sm/EkzmtOClrSiNUHLui3taE8HOtKJznShK93oTg960ove
9KEvf9GP/gxgIIMYzBCGMozhjGAkoxjNmKC+hLADgnoix8pxjGcCE5nEZKYw
lWlMZwYzmcVs5jCXecxnAQtZxGKWsJRlLGcFK1nFatawlnWsZwMb2cRmtrCV
bWxnB/+wk13sZg972cd+DnCQQxzmCEc5xnFOcJJTnOZfznCWc5znAhe5xGWu
cJVrXOcGN7nFbe5wl3vc5wEPecRjnvCUZzznBS95xWve8JZ3vOcDH/nEZ77w
lW985wc/CXD3gxFIcEIE/QGEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYhL
POKTgISB//8biUjMf+b+BMo=
           "]]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[1, 0, 0]], 
          Line[{545, 546, 547, 1096, 548}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[{549, 550, 551, 1097, 552}]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[1.6], 
           Thickness[0.007], 
           RGBColor[0, 1, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwN02MDFQYAAMCXlm27Zds2tmzbtm27trhs27Zt2+buw/2ES9ywXcW2QQKB
QLyggUAqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkIz8FKEghClOEohSj
OCUoSSlKU4aylKM8FfiLv6lIJSpThapUozo1qEktalOHutSjPg1oSCMa04Sm
NKM5LWhJK1rThra0oz0d6EgnOtOFrnSjOz3oSS9604e+9KM/AxjIIAYzhKEM
YzgjGMkoRjOGsYxjPBOYyCQmM4WpTGM6M5jJLGbzD/8yh7nMYz4LWMh/LGIx
S1jKMpazgpWsYjVrWMs61rOBjWxiM1vYyja2s4Od7GI3e9jLPvZzgIMc4jBH
OMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5zg5vc4jZ3uMs97vOAhzziMU94
yjOe84KXvOI1b3jLO97zgY984jNf+Mo3vvODn/ziN4FggUAQghKM4ITgD0IS
itCEISzhCE8EIhKJyEQhKtGITgxiEovYxCEu8YhPAhKSiMQkISnJSE4K/iQl
qUhNGtKSjvRkICOZyEwWspKN7OQgJ7nITR7yko/8FKAghShMEYpSjOKUoCSl
KE0ZylKO8lTgL/6mIpWoTBWqUo3q1KAmtahNHepSj/o0oCGNaEwTmtKM5rSg
Ja1oTRva0o72dKAjnehMF7rSje70oCe96E0f+tKP/gxgIIMYzBCGMozhjGAk
oxjNGMYyjvFMYCKTmMwUpjKN6cxgJrOYzT/8yxzmMo/5LGAh/7GIxSxhKctY
zgpWsorVrGEt61jPBjayic1sYSvb2M4OdrKL3exhL/vYzwEOcojDHOEoxzjO
CU5yitOc4SznOM8FLnKJy1zhKte4zg1ucovb3OEu97jPAx7yiMc84SnPeM4L
XvKK17zhLe94zwc+8onPfOEr3/jOD37yi98EgvtPUIIRnBD8QUhCEZowhCUc
4YlARCIRmShEJRrRiUFMYhGbOMQlHvFJQEISkZgkJCUZyUnBn6QkFalJQ1rS
kZ4MZCQTmclCVrKRnRzkJBe5yUNe8pGfAhSkEIUpQlH+B77LDJk=
           "]]}, {
          Hue[0.8503398874989481, 0.6, 0.6], 
          Directive[
           Opacity[0]], 
          Line[{1093, 1099, 1094, 1100, 1095}]}}}], {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, AxesOrigin -> {0, 0}, 
      PlotRange -> {{0, 4000.}, {-89.74754533681889, 0}}, PlotRangeClipping -> 
      True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"error probability (dB)", None}, {"probes", None}}, 
      FrameStyle -> GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      LabelStyle -> {
       FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"}, 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 4000.}, {-89.74754533681889, 0}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 1, 0]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         RGBColor[0, 1, 0], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[0]]}, {
       "quantum LB", "quantum MLE", "quantum UB", "classical LB", 
        "classical MLE"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True, True}, 
       LabelStyle -> {
        FontSize -> 20, FontColor -> GrayLevel[0], FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {0.2, 0.28}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.8091018101677184`*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"02ac8946-e81c-49e1-86a9-42fe1334a7bd"],

Cell[BoxData["\<\"Minimum number of probes to be able to prove quantum \
advantage with the fidelity bounds.\"\>"], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.809101810172721*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"fb96aa57-5d5a-4e72-aa48-d44eee36ed63"],

Cell[BoxData["1853.0382015141554`"], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.809101810174726*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"5c23e212-433e-4daf-9259-a4db0757b6b8"],

Cell[BoxData["\<\"Classical LB and quantum MLE bound at M=395 and \
M=396.\"\>"], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.8091018101767225`*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"b45950ed-98c6-4b92-9162-08a6aad16023"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.30878500028955909228462073361521538283`15.653559774527023", ",", 
   "0.30915212656516744`"}], "}"}]], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.8091018115230656`*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"77111834-7a94-444c-824b-0cbe3ee6af25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.30850043967628971361057714568463726988`15.653559774527023", ",", 
   "0.3084094241952252`"}], "}"}]], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.809101813004387*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"db9dbb9e-d715-4980-ac1d-d135b861e868"],

Cell[BoxData["\<\"We prove quantum advantage with only 396 probes using the \
MLE bound.\"\>"], "Output",
 CellChangeTimes->{3.80842318266487*^9, 3.809067296602152*^9, 
  3.809101813008387*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"3106c1c4-87e4-4e2a-a3c9-a8c8fa250598"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Plot", " ", "the", " ", "region", " ", "in", " ", "which", " ", "we", " ",
     "can", " ", "prove", " ", "a", " ", "quantum", " ", "advantage", " ", 
    "for", " ", "the", " ", "thermal", " ", "loss", " ", 
    RowBox[{"channel", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"quantumAdvParam", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"classicalFid", "^", "2"}], "/", "choiFid"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]1", "\[Rule]", 
           RowBox[{"\[Epsilon]Av", "-", 
            RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
          RowBox[{"\[Epsilon]2", "\[Rule]", 
           RowBox[{"\[Epsilon]Av", "+", 
            RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]Av", ">", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", 
           RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], ",", 
         RowBox[{"\[Epsilon]Dif", ">", "0"}], ",", 
         RowBox[{"\[Tau]", "<", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"arrowBot", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{"\[Epsilon]Dif", "/", "2"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Epsilon]Dif", "\[Rule]", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]Dif", "\[Rule]", "3.25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]Dif", "\[Rule]", "6"}], "}"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"arrowTop", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"\[Epsilon]Av", "/.", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"quantumAdvParam", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Tau]", "\[Rule]", "0.8"}], ",", 
                RowBox[{"\[Epsilon]Dif", "\[Rule]", "0.5"}]}], "}"}]}], ")"}],
             "\[Equal]", "1"}], ",", "\[Epsilon]Av"}], "]"}]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{"\[Epsilon]Av", "/.", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"quantumAdvParam", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Tau]", "\[Rule]", "0.85"}], ",", 
                RowBox[{"\[Epsilon]Dif", "\[Rule]", "3.25"}]}], "}"}]}], 
             ")"}], "\[Equal]", "1"}], ",", "\[Epsilon]Av"}], "]"}]}], "]"}], 
       ",", 
       RowBox[{"Min", "[", 
        RowBox[{"\[Epsilon]Av", "/.", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"quantumAdvParam", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Tau]", "\[Rule]", "0.9"}], ",", 
                RowBox[{"\[Epsilon]Dif", "\[Rule]", "6"}]}], "}"}]}], ")"}], 
            "\[Equal]", "1"}], ",", "\[Epsilon]Av"}], "]"}]}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"arrowMid", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"arrowBot", "+", "arrowTop"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]Av", "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", 
            RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"quantumAdvParam", "/.", 
             RowBox[{"\[Tau]", "\[Rule]", "0.8"}]}], ")"}], ">", "1"}]}], ",", 
         RowBox[{
          RowBox[{"\[Epsilon]Av", "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", 
            RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"quantumAdvParam", "/.", 
             RowBox[{"\[Tau]", "\[Rule]", "0.85"}]}], ")"}], ">", "1"}]}], 
         ",", 
         RowBox[{
          RowBox[{"\[Epsilon]Av", "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", 
            RowBox[{"\[Epsilon]Dif", "/", "2"}]}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"quantumAdvParam", "/.", 
             RowBox[{"\[Tau]", "\[Rule]", "0.9"}]}], ")"}], ">", "1"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]Dif", ",", "0", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]Av", ",", 
         RowBox[{"1", "/", "2"}], ",", "10"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "12"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "10"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Directive", "[", 
           RowBox[{"Blue", ",", 
            RowBox[{"Opacity", "[", "0.15", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Blue", ",", 
            RowBox[{"Opacity", "[", "0.15", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Blue", ",", 
            RowBox[{"Opacity", "[", "0.15", "]"}]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(dif\)]\)\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(av\)]\)\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontSize", "\[Rule]", "22"}], ",", 
          RowBox[{"FontColor", "\[Rule]", "Black"}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}]}], 
      "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".05"}], ",", ".05"}], "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.5", ",", 
             RowBox[{"arrowBot", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", 
             RowBox[{"arrowTop", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".05"}], ",", ".05"}], "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3.25", ",", 
             RowBox[{"arrowBot", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3.25", ",", 
             RowBox[{"arrowTop", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".05"}], ",", ".05"}], "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", 
             RowBox[{"arrowBot", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", 
             RowBox[{"arrowTop", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\[Tau] \[GreaterEqual] 0.8\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0.75", ",", 
          RowBox[{
           RowBox[{"arrowMid", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", "0.25"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
        RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontSize", "\[Rule]", "22"}], ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}]}], 
       "]"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\[Tau] \[GreaterEqual] 0.85\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"3.5", ",", 
          RowBox[{
           RowBox[{"arrowMid", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", "0.25"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
        RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontSize", "\[Rule]", "22"}], ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}]}], 
       "]"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\[Tau] \[GreaterEqual] 0.9\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"6.25", ",", 
          RowBox[{
           RowBox[{"arrowMid", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "+", "0.25"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
        RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontSize", "\[Rule]", "22"}], ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}]}], 
       "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7953716837799377`*^9, 3.7953717423052597`*^9}, {
   3.7953717959372673`*^9, 3.795371796881259*^9}, {3.795371829914361*^9, 
   3.7953718474380274`*^9}, {3.7953719030978565`*^9, 3.7953719641427*^9}, 
   3.795372030772606*^9, {3.7953721388330545`*^9, 3.795372173962802*^9}, {
   3.79537451735802*^9, 3.795374586810364*^9}, {3.795374620437619*^9, 
   3.7953746770550737`*^9}, {3.7953747471691484`*^9, 3.795374785636058*^9}, {
   3.79537482846612*^9, 3.7953749071662807`*^9}, 3.7953749458096085`*^9, 
   3.7953749870833073`*^9, {3.7953750247687154`*^9, 3.7953750338234634`*^9}, {
   3.7953750935674124`*^9, 3.7953752284837403`*^9}, {3.7953753004403973`*^9, 
   3.7953753189780197`*^9}, {3.795375436837533*^9, 3.795375483518244*^9}, 
   3.7953755141565437`*^9, {3.795375582131383*^9, 3.7953755834473796`*^9}, {
   3.795375636516987*^9, 3.7953756365930176`*^9}, {3.7953756919740086`*^9, 
   3.795375713936782*^9}, {3.7953764940930614`*^9, 3.79537670152707*^9}, 
   3.7953767690243664`*^9},
 CellLabel->
  "In[300]:=",ExpressionUUID->"75c97ef9-5c73-457a-ae06-82f3466c7b6d"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxknXdYFUcXh0FAeu+INBGs2BCN+rFjwY4da7BiDRoLGgsaFWPDFrFjIYhG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    "], {
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.15], EdgeForm[
      None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxMnXX8VUUTxm+e2/dnvdiJCioKYqKiYCeIoCg2CBggdncnYncLKoKtKIqJ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         "]], PolygonBox[CompressedData["
1:eJwtm3n8DtUXxx++z8x8Z+aZ57G1SCVKQpt2KSptQtqjRStpQ1G2ihBKUZSi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         "]]}]}, 
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.15], EdgeForm[
      None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxUnXe81/P7/7O33nud0zs7RPamtJCWEu09JYRIaClKRcjOVqLMQglZDSMz
GUlISimjqCj1ve6f6/H8Pf3+eN6u9/V8vp7ruh7X+5xO57zv+3e7rOWlO1ap
UmVJuUqVncweU6hS5YbKKlWONru+WpUqf1i7t1ilymizc6z/o4oqVXqZHZyv
UqWJtdo27/OqVap8aa3SxtqVqlS5356vb/31rD1or+uWffwbaw3Kbn+w9qO1
pda+leWZr6x9YM+8b+1R27Nsa3ayNR+ydc6yvobWHrbXZ5qtY22ivd5oc9Za
W2dtufZhvb+s/aKxs8u+58/yV1j7yVoj6z/H2mNFf/ZHja3WGZdrXZ5daW0/
O093O8/j9vyf5q/RHv/YWSdbe9xaE1uvsbVJ9sy5Zd/zD2vrtT9rb5Bdo/2I
wTL5y3WOTdr7V2uJhOXH2s7W9icHdoYnbP3tWouzNLe9mlmbYv3//mfPpmV/
vdVad5vfzFpza1USPo847ZjwOLIn+2A3V/X9sH9bu9nuNt9y/4nt39LWbGHt
KdvrvLKvvbs9u017cqYPrX8h57F5eyT8Gc61l57j7Pva6x0Svv/H9uxHrGnP
76PzMZbUvXexVlXPcsYD7Rx9LQ5T7QwX2LxW1qbZ61LC99hbjX1Y6/yynzFn
LZ/w15yrILuntaLsXrKcl7NWaC3OVSnL2avJcq7qCc8T591PNkW+ZNPWxtjd
PrAYfmZnb2PnaW3tGTvzhWU/18HWDvnPGWvIcsZDZTnjYbLc9XBZzlhTljMe
IcsZj5QtW6sly3mPkuW8R8ty3mNkD7DWqXqVKh2trbczHmznvsxi/qydub35
7aw9Z6/blv3sJ1o76T/3OFmWe5wiyz1OleUep8lyj9NluccZstyjtiz3qCMb
7lFVcT9Tfdypnu7DPRpYO9bacdY6lP2MjazV1zhjnay/o7Xpdpcq5MTyNM3a
uf+5U2NZ7nSezsoZW+p8nKuJxrlrU1nu2kyWuzaXZf4hFs/LLZ4v2L4ttB5r
na/1uFNd3Yn7XKi7cfYLNIbfWn3cta21htbOstZGffhj7T6fmvY+r/C6ou6p
+a523y7WXrQzdNO5OW+r/+zfSTEjHp1liUcXWe7dVZb5ncv+fEdri/kaYW2m
7d9D9yd+vRJ+Z+LXW5Z795Fl/4tkuWtfWWJwsSz37ifLXS+RJQaXyraz9qnt
/wlatTPUsPtfZTF/ye7bw/q6W3uZu5f9vFdaG6Czc++rZLn31bLce6As975G
lvgNkuW99lpZ7n2dbE9r18sSg8GyxGCILDEYKksMhskSg+GyxOAGWWIwQpYY
jJQlBjfKXmbtJtn+1qZZu93aHdbGWVy+MG18YbHpWfYYjKFfsSAGY/8Tm1vU
RzzGKxbE4Fb14d+mPuLxtPaZoD0HKTZ36f7c+25Z7n2PLPe+V3a45l+n+N2n
PmLQ287cy9osy+P96iMeDygWxOBBWWLwkOwoa4ts3mfWXrAYHGb3H2TaeMXW
6Wt9F1mbba/7lD0ej1ubpNgQj8myxOkJWWIzRZZ4PClLnJ6SJTZTZYnHRJ2X
sz6je95pbZ+UfS+QtO8RrH1j/hxrb1h7TrEjZs/LErMXZInZdFniNEOW2Lwo
y54vyRKnl2WJ00xZ4jRL9mFrr8g+Yu0Si0k/a69bfC4ue2xe1xlDnN6QJU5v
yhKnt2SJ09uyxOkdWeI0V5Y4zZNFs/Nl0dQCWWL2ruyz1t6TJU7vyxKnD2SJ
00JZ4vShLHH6SJY4fSxLnD6RJU6fyhKnz2SJ0yJZ4nRp2ePxtbXP1TfbWk3T
2BDT2ByL22L1varz3qm8LvlPLJcqjsTvW1nit0yW+H0nS/y+lyV+P8gSv/52
nsusvWH7LlcfsfxRlliukCWWqxQ7YrZSMcX/WX3Eb41iR8xWqw//F/URP97n
eL/nvX6t+ojl+oTf/wtrP2lP9vhV8SWuv8kS199lieUfssxfp/U+Vfx4b+A9
5QiL83CL81t23+esfkZbu9na34ov9fSv4kj8NitXjG1VrBn7R8+Sh216lhhv
lyXGOyf9DsRp16THjjhVSfo48d4h6ZZ475h0S7x3Srpl/hbtw96FpJ+J8+6S
9LVZN2+vN+m8eyY91sR136THizjtkfTcMLZP0mPK2F5Jf5aYVU36s8QykXRL
TgaUff2c9e2e9LyyVjLp4xuspZJu/7R2i71vLrOvHV9ZvK+2uVdZm2sx3y3p
MWD+3knfk3MUlQPienTS92btiqTfn9jvl/TYEbPKpPeRq3LSc0DsqyW9D3+4
ve5graO1/TWPGB+Y9PiSn4NkieXBsuTqEFnOW0OWex8qSyyrJ31PzlRK+tk5
62EaJw81kx5f7lor6fkgxscmPV5pa0cmPR+MHaN7M3aUniUWX1r8vrD2isW1
lsX0RtPwPIvnqUnXBPE7Qvuw1iB79hpr8+2ZgWXP20nWTk76a/RyiizzD9d5
OetpWo87nS5LHs6QJfZ1kh5rYn+mLPGoK0uu6skS+/qyB1hrIEseGsqSh7Nk
ycPZsuThHFny0EiWPJwrS7wby3KPJrLEvqkssWkmS7yby5KT82SJdwtZNNhS
lpycL0veWskeZ+0C2eOt3Wq5+dE0v8Tyc73F/Dpr71r8ry177Ntaa/efPLSX
JQ8dZMlnR1ny0EmWPNRW7Il7Z/WRk64aIyfdlQ/y0FuxJsbdNM5YL+WDsR56
llz10bPk4SJZ8nCp4ktc+yumxLKvxsnPxbLkp58s+blElvk9tQ97X6b1WOty
rUdOuuhO3GeA8kEerlSe8K9SHzkZqHyQh6vVh3+N+i5Mutaoe2q+i/2btbO1
Py0nw5QDYn+F9mePoTY2hJ83We4Glz1vg60N+U8Oh8oy/2jL9xirx/fs+Svt
+SusvW2vLy/71w7eN0cqZ9zvJuWMnIxRXMjJjRpn7GblhrFRepbcjtWz5Hac
LHm7XXEn3hOUM2J8i8bJ562y5G28LHm7TZb5o7UPe0/WnbnrHVqbdSf9Jx73
KHbkZ6JyQE7uVl4Zu185Y+xePUtuH9Cz5OpB2UHWhpV9/cet3ZV0zbHWQxq/
1tq+fB9l9faqtWMs/uMs/gst5jdY/3BrH9rrOxUD5t+nPTnHE7oT+X9dZ+Ue
Tyb9a8YN1p5Rnoj9U+obYW1a0nNJrqaqb6RsJ+X4Wc0jls8rl+T5BVlyOF2W
HM6QJVcvypKrl2TJ1dPakzNN0dk568saJ4ezpANy9WrS70/83lDcicFs6YOx
Obo3Y6/pWWLxpp4lb2/Jktv51h629oi1V7QPa72tcfL5jiz5nCtL3ubJMn+m
zstZx1v+Vtt75lK+plneRlr72HI3ouz5f9/awqRrDj1+KEsOP5IlHh/LksNP
ZMnbp7Lk6jNZcrhIlrh+LkvOF8uSwy9k+T7xS1ny+ZUs+fxalnwukSWf38iS
z6Wy5PNbWfK2TJZ4fCdLDr+XJcY/yJK35bLk9kdZ8rZCFi3/JEtuV8qS/1Wy
5PZnWXK7WpYcrpElhx8kPf7E/Rf1kc91yiVa+Npy9BX/drAc/qlcMe9XjS+w
dlPZ+zdYO9ZyfJvV6SeW37/0LLndKEtutyhn5Opf5Yn8bNI4Od8sS87/liXn
/8gyf7TtO8rap7bXVq3HWtu0Hnleqztxnx1SnmNyWyXlucffMeV95HnnlOeY
3O6U8j78XVLeR555n+DrN+8Fu6a8j5zvnfL8kbft2p89dk+5Dsj/Him35H/P
lFvyv1fKLfN3S/l6zOFnJ/y8hJ991M7YmaztbG3flGsCLaRSnm/ynEv5nclh
MuWaYCyb8hwzlk75s2ghn/JnyWch5fY3a+WU55Oc75fyXJLDYsrHf7d2m2ni
V6vrZZbzsfycxNoiy8XNZZ9bzZ7NpHwf9j4m5fHiftVTvjbrHp3y+DJ2UMrz
TZ4PTbk+yOeBKdcEYzVSnm/GDk75s2jqsJQ/S+wPT7klz0elPK/scUDKdcZa
NVM+ji6OkEULR8qS/1qyzN8/5TFg/iEp35NzHKs7kedzU35v4nd8yvNNnk9J
ec6qWjtBfeT8pJTrhp/3nKg+/PusXWytn7VTNS9h7fSU55WcnyFLPmvLEu86
suT8TFl0UVeWnJ+sPTnTcTo7Z62ncbTQIOX5Llm71XJ6i7XFlt8myh+6ON5y
f6fV++fW31j3Zmxc2ePQyFpTPUv8msmSh/NTHkfy+U3Z/y/yLdNUc42T8/Nk
0UULWXLeUpb59XVeztpK66GdC2TRxYWy6KJNynNPztvKkvN2suS8vSza6SCL
TjvKouVOsuS/syyx7CJL/rvKkvNusuS5uyz57yFLTnrKopdesuS/t+xp1vrI
ooWLZNFCX1m0cLEsWugnixYukUULl8qS88tkiWV/WfJ/uWxDa1fInmUtZ7ma
Z7l6x9rt9vo2vk6YBsaXPedXWxuo/FMTrRV74n6N+tDLtSnXExq5Xvog/8OU
YzRyncYZGyodMDZYz6KR4XqW/N8gS/5HKcfk9mbllXyO0Di6GCnLGW+URSM3
yTJ/iPZh79Faj7XGaD10MUh34j63SBNoYVzKtYJ/q/rQxW3SBFoYrz7829XX
Q3mm7qn5O9SHRu5VvsnzWO3PHnemXDfo5S5Z9HK3LHq5R5b5E7Qecw5J2/u2
2T+t3Z9y3aCXB1KuFTTyoCwaeUgWjTwsi0Yekb3S2qOyA6ydaO8V99l7xdd8
3246mUDN2+s7yq6XydaeSEXtTJFFL0/KEuOnZNHOVFk0Mk0WHT0ti0aekSWH
z8qio+dk0drzsujoBVl0NF0WvcyQRS8vyqKXl2TRy8uy6G6mLHqZJYsGX5FF
O7NlyeGrsujlNVl09L3OzXlfVx86eiPlukFHb6VcN2jkTfXhv60+8jxX+kAX
76gPf5760MgP2od4zFcfenlfmpho7QNZdLFQFl18KIsu3k25Rvk69pH60Mgc
nZ1zf6w+9PJpyrXymLVvTQ9LrS2w95aTTDMPmGaWmk7usb67rX1rr+8qu16+
sPZlKmrnK1m087Us2lkii3a+kUU7S2XRzreyaGeZLNr5TpYcfKLzctblihN6
4esz34vx/fi+ad+DtVekXENo5ydZtLNSFu2skkU7P8uindWyaGeNLNr5RRbt
rJVFO+tk0c6vsujlN1li/7ss2vlDFr2sl0VHG2TRzp+y6OUvWXS0URbtbJJF
L5tlF1j7WxYt/CP7nrUtsmhqqyya+lcWTW2TRVPbZdFRlbRbtLND2i052THt
Fh3tlHb7mbWd024XWbvd9LTRvl/93jR1v+nnPmvfmZb2TrtW0Mi9ZdfU7ta3
Z9q1hab2SEet/aick9d90j6PfFdNe87RUSLtFh0l027RUSrtlppOp91Sc5m0
WzS1V9r35EzZtPexZy7tFk3l027RVCntGkI7xbRrC78i7X3oqFraNYR2KtPe
h19Oex86oqZ5v+e9vnra+9DUwWnXB7oopH1P9tg/7TpDXwek3aKvA9Nu0ddB
abfM3y/t6zGnRtq1haYOTbtFU09Q1/zulOXl8LRrC03VTLtFU0ek3aKpI9Nu
0VSttFs0dVTaLZo6Ou0WTR2Tdoumjk27RVPHpd2iqeNl0dQJsmjqRFk0dZLs
LuTTzrvM2numr1NMW4/Y+9X3dv4Hre8Bfv/MXk8su6ZOt3ZG2l+jqdqyaK2O
LPk/UxZt1pVFa/VkeY+pL4vuGsiiu4ay6O4sWXR3tiy6O0cW3TWSRWv9dLeT
rZ2rPnTXJO2aI//N0q4zdNdUffjN1YfuWqRdZ+juPPXht1Qfuptu7Vpr11k7
X33ornXa9YSO2siio7ay6LGdLN+zXJB2baHH9upDX411ds7dQX1orZO1w9Ku
r86y6KuLLPrqKou+usmir+6y6KuHLPrqKYu+esmir96y6KuPLPq6SBZ99ZVF
XxfLkoOOOi9nvUQ5OcXaHaazLfY+tty09qjmkLcr064tNPVQ2bV2ubWr0q4t
NDVEuSfnA/QsY1ekozav1rPobqBsPeUKnTVUzrDo63pZ9DVYlj2u0Tx0Oizt
eiIng9THWuOVV/I5xlor5XNk2nWGpm5Iu/7Q2k1p1xP64vtivt7yM44b9Sxj
I/Qs80fpWXQ3WhatjdU+F1obJ4vubpFFd7fKcr6bNY/zDdc9ONNQxZK7PcLv
qFr70er9Nt0JPU5QLtHdnbLo7i5ZdHe3LLq7Rxbd3SuL7u6TRXf3y6K7ibLo
7gFZdPegLLp7SBbdPSyL7h6RRUOPpV1HaO12nZ26eVx9l3KW6nY2axv52S2/
P2vtJ7vvU2nXGjp6tOyvn7R2h9bg/qeZXifbe+OKosebeqXOp2oe+n067bpE
s8/IosdnZdHjc7Lo63lZNPWCLDqdpvUGKGe8r/AeQS1t1PcsM9KuY/T7ctpr
g3zOlEWzs2TJ+Suy6HG2LFp7VRbNviaLHl+XRbNzZNHjG7Lo8U1Z9PWWLHXw
tiw6fUcWnc6VRafzZNHpfFnqaYEsGnxXlny+J0tO3pdFmx/Ios2FsmjzQ1m0
+ZEs2vxYFm1+Ios2P5VFm5/Jos1Fsmjzc1m0uVgWbX4hiza/lEWbX8nyPlfJ
//nwe7TWvlYfmv0m7RqdZG2J+vBfVG55TzrdtDfFtLfKtDep7Nr8wdrytL9G
vz/KoscVsujoJ1m0uVIWbS7VnpOtrVIfOv1ZFp2ulkWna9P+NQ/d/ZJ2veKv
Ux/n/c3aS2nX46/qw/9dfWhzc9r1hI7+UB863ZR2zTG2Rnuyx4a0axfN/imL
Zv+SRbMbZZm/Xusx54yMff+jnzv/rT3R7JEZf461t6Vdl+hxa9q1i2arZFyX
6HGPjOsGvWzXs4z9q2eZv0PGn0Wz7IlFs7tkXKNoc9eMW7S5W8Yt2tw945Y9
OCvz0PheGdcleuTn5vSx1pSy57/C+rIZ1xD5rJpxXaLHfTKuXTSbzLguv1I+
0BTvF4mMP8vYvhl/lvmpjD+LTtMZt2gzl/F9vrWWz7hdZm2CaXoHaytMp0+h
T2trTKuZjM/jfHtn/B6cac+Mx5K7bUn7ewdxr8xEXVfPuI7R734Zt+h3/4xb
NHtAxi2aPTDjFs0elHGLjg7OuEWzh2TcouUaGbfo99CMWzR7WMYtWj484xb9
1sy4RbNHZNyioVoZ1xHarJbxs1OLR2W8D50enXGLTo/NuNapg+Oly3+sHZfx
Pvxyxtfg/sdkfN4mPfem4nVCxn3id1LGtYseT864RdenZNyi2VMzbtH1aRm3
aPZ0WTR7YsbXYy3+jcvPP/i5SR39vw1azudNMznTjLWzMq5Rcnu2LLqrl3F9
o+v6stRQ3YzXAGPn6Fl01zTjmkNrTTKuV/yuGc8lOWyecT2h90aah97PlUXL
jWWZ3zDjOuN83bQG+W+gszB2ntZD120yXk9osK0s+fzBtPw9/+dr+j7D9D3N
3od/MW23zHgNFKy107PkrXPGdYkeO2Vcr/hd1Md9WmhP5rfXPPTeQRa9d5Rl
fjPFhvtPLfs5W1vrrjuh5Wsz/n7H/7NdlHGN8j73rrUx1sZa66Fn0XuvjGsd
jfdUH35fzUPX/TKuY/R7ecb1iu4u1jhjl2gcnV4qi8Yvk0XX/WWZ31t7Uk+D
Mq4/zt1HfZz7yoxrEV1fpzuhwetlz7Q2MOOaRsvXyLLW1RnXPWOD9Sy6u0Ga
QLPDpQP8AdqHurlKlvlDNA8tD5VFy8NkmX+F4sFZn+bveKyt5XcDtA81MVIW
vY/OuEbR+LiMaxoNjsq4jhsrT800drOepT5u0bNo51ZZNPhM2bVwp7W7M65j
9Dte4+dbu022Fc+Zjne1ttK0/JzNfdbar0XXSFPtfVPGa4wz3ZXx9Vn3CeUJ
fd2fcb2i04cyrm/q9b6Ma5qxBzNeD4xN1LPUxMN6lrp8RBYtT5Y+2OPejNcV
az2qcfT7mCyafVwWLU+SZf49igHzp+i86PqpjGsXXc9RLtHCcxnXN/l8XhYN
Tsu4vtH107LoeqrWYOwFPYuOXs64FtH1SxnXKP6Nyj8xnZXxWkXX0zUP3c2Q
Rb8vyjL/2YzXD+d7Rvvjz9Q+rPWK1qM+3sy41tHgaxnXMfp9NeP1gP+6+rj/
G4oBc97SPDT7Xsa1iE7fVh/3mJ9xHaPNJxVXYjpb+7PHO3oWHc2VRePzZJm/
QGuguwcyrgu08r72RO81sqZTs6usfZhxTaPl6fzdg7XfTbcLM14PjNVB0/b+
/Jv1f6RnbyenZa+PRdY+z/hrdP11xvWKlr/JuEY5y2KNU09fyKKpL2XR5ley
zP/R1l/O73JYXa2VVsjVEq3Nur9kXE+MfZfxGkD7P2Zcx+h3WcZribHlGdc6
Y9/rWepghZ6lVn6SpS7XZFyX7PFtxmuPtVZqfIriOEV5+1mWmlgty/yligHz
f9CenGOd7oQed856XsnnbxmvH+rmz4xrF+3/rj7qY33GtY7G/1AfflVb52Oz
n1j7S/OooU0Z1ze1slkWjf8ti9b+kUXXW2TR+1ZZNL5Be3KmX3V2zvqvxnkP
2J7xGqBudsy61tHvrlnXOjrdIeu1wdguWb83Yztl/VlisVvWn+Xr7e5Zt9TQ
PlnXLnqskvV9WGuPrI+j9z2zbj+wtlfWLbreO+uW+dt0Xs66b9bXI3YH8XsN
prtF1u62lra2xuogk416L2Rdu2h2Rtn709aXz7q+Gctm/Vm0X8z6s9RHKesW
LVfPukbR7/5Z1yUaqcj6ODVUmXWLjqpl3aLHctYt83NZ34e9j826JtDIfllf
m3WPybqGGDs467pH74dlXbto9qCs1w9jh2Zd34wdkvVn0f7hWX+W+qiZdUst
Hp117bLHgVmvN9Y6Iuvj1PGRWbdov1bWLTo6KuuW+QdkPQbMPy7r90B3x2fd
UhPnZj3f5PnUrOsY/b7E3y/y+0b2fnVC1p+lDk6y1xszXgcnZr0P/7Ssz0Pv
Z2Rd62i5XtY1in5Pz/o4Y7WzPo526mTdovczs27RY92sW+afnPU9qblTsm45
a32tjd4byPIe0CTrekWn52S9BtD+2VmvH/xG6uP+jRUD5jTVvH2kd97veR9v
pj40Xtd0/KK9n/9p8WmoPam/s2TZo7me5b3kPNmEtRaySWuz+DtOa38VPY68
x/D+8nLZ6+ACa62zXjPUQaesaxotd5ZFy+1UM9RTe1lqpW3WNc1YFz2L3ntm
XR/oq0fWawb/mqznm9z2zrqO0XhXzaPOuslSE91lmd8x6zXJ+QZpDfTSQWdh
rI/Wow4uy7qm0XJ/WbR8cdZrhnrqJ0ut9M36113GLtez6P3qrOsbXV+V9brF
H6g+7nOR9mT+FZpHnV0pS00PkGV+L8WG+1+a9frkrNfqTujx9qxrgjwPy7ru
0fX31u63NtHadXoWzQ7Oeo1RK9erD3+45lEHI7JeA2h/dNa1haZu0DhjIzVO
bd0oSx3cJEsdjJJl/hDtSf3dlnV9c+6h6uPcY7JeG9TKHboTmp0gi2ZvzXqd
UFvjZVnrlqy/jzB2p55tqRig3wutvVL21/dZG6t9qL9xssz/yZ5ZYe1L+zpR
z+prptXXJquLV/mbUWub+R1IxYOzXiJd1FSs2YdaeUC2jbVHsl4PaHBS1muG
Ong46zXD2ONZryvGHtWzaHmynkX7T8ii/WnSB/XxTNY1jb6maJyaeFKW2npK
lpqbKsv8x7QPez+U9VrlTE9rbdZ9Pes1ST29kPV64N4vZb1mqIPns14zjL2Y
9bpibLqeRb8v61m0P1MW7b+W9Tphj+eyXmOsNUvj1MQrstTWbFlq7lVZ5j+r
GDB/js5LrbyZ9RpA74uzrj/qZn7WdY+uF8ii/bezXido9h1ZdPqW1mDsXT1L
HXyY9TpBFwuzrnv8B5V/Yvpx1vWN7t7TPOrmfVnq5gNZ5s/Lej1zvrnaH/8j
7cNan2g99Ptl1muGWlmU9TqhPj7Lem3gf64+7v+FYsCcrzTvTp2X93jer79W
313kqOx1s8zaG4orMf1U+7PHEj17N9bqZ19rP1sNzeFvPaz9Y7XzXdbXoS6p
Fb6+8HXlh6zXD3VTO2dfh8xusrY667VB3ayRpSZ+ynr9UFsrZambFVnXMWO/
6Fnq5ves6566+S3r9YC/U871jV7WZ1331NNazaOe1slST7/KMv/nrNcP59s5
52sQm1U6C2MbtB7a/CfrtUHdbJGlJrgr9fOC7oylbv7Kej0wtlXPUjc75Fz3
1E2VnNcD/o457+M+f2pP5v+redTTNlnqabss8/9QbLj/39Zm6Ky75PxO1FBl
znWD1vbKuUapoeXKG3rfNefPUiu757yWqKHdct6Hv3fO51Fz++a8lqiJdM5r
CY3vk/NxxqrmfJxaSeTcUivJnFtqLpVzy/w9cr4ndVOR85rn3HvmvI9zZ3Ne
k9RQtZzfiToo59yi/WLOa4m6KeXcslYh53XFWPWcP4v23yh7fRzMXe31m9a2
muZzOd+HWsnn3DJ/v5zP+wbN2LMr+Xszq5kGVjOv2tedLfwfQc7jwVk3Sxfk
5pCc70U91ci55Wt+TXv9Y9br4KicaxGdHp7zPDFWK+c1w9gROX+Wejo6589S
c8fk3FJzJ+Zc99TNyTmvJfRybM7HqbPjcm6pm+NzbqmbE3JumX9kzvdh78Ny
XvOc6aScr8265+Rc02j89JzrmDo4M+f3R5un5byuGKuT85ph7IycP0s91c35
s9RcvZxbau7snOuePU7Nec2zVv2cj1NnDXJuqZuGObfUzVk5t8w/JecxYH4j
nZf6a5zz9xTeD7rkXCvoqEXOdYkGW8pSQ01zXmPUTTNZaqWJ1mDsfD1L3bTJ
eQ2g/dY5rw38Q3Oef2LaLuf1QD210jzq6QJZau5CWeafl/Na5XzNtT9+W+3D
Wu21HnrslvN6oLY65Vzf6LpjzusKv7P6uH9XxYA53TWvUjrlPYP36x7qoxb7
5Lw29rd2ruJKTDtof/boqWep116y1GJvWeZfpDUOyPnPufn/Gf5/Za7V2TvW
tll9XZrzeqWeBuS8fqiJq2TRbP+c1xgxvlwW/V6meYxdrWepretyXhvUxLU5
ryX8W3OuJ3Q0OOd1Qn0M1Dzq9RpZanGQLPOvzHkNc77xWgMtX6GzMDZE61Gv
N+a8fqiJm2T5ujo85zWMfm+QpQ6G5bwOGRulZ6mtcTmvDWpibM5rCf8W9XGf
odqT+aM1j3q9WZZaHCPL/OsVG+4/Muf1zFlv0514D5iSc22ho7tzXifUx1/W
plqbZu12PUv9Tci5Vqi/O9SHf4/moev7cq51avGhnNcDdXCvxhm7X+PU6ERZ
6u8BWerpQVnm36k9qdcncl4DnPsu9XHuR3Jeq9Tuk7oT7w1PyVIfk3JeY2h8
sixrPZ7zem6ve/Ms9fdcznWP3p/NeT3gP6p9qN3HZNspXsyj/p6WpeaekWX+
w4oHZx2Rc12Qm+e1D3X5giy1tYDPJ7BWxb5Wzc55PVArZ9nXrzetb7vV1ys5
rzHG5tmzl5idae1VPUs9vSaLlt/KeS1RE+/kvB6og9c1Th3MkaVe35ClXt+U
Zf6snO/F3j2q232tbebvurU26y7KuV7R6YKc65K6/CDn9UCtzM95PTP2fs61
zti7epaaW6hnqacPZYnfZzmvJfaYl/P3Atb6SONo/2NZ6vUTWer1U1nmz1UM
mP+5zks98f/M1CQ1+kvOdUb+l+a8NqiDb2Wpj69yXre8D30ty3vJl1qDsWV6
Fl3/mPPaoG6W57yW8Kcr/32t/ZTzmqFWvtM8tP+9LLX7gyzzv8l5nXO+Jdof
f4X2Ya2VWo+aW5dzHVMHq3Net+j055zXIf4a9XH/tYoBc37VPGprY85rAO3/
pj7qbEPOa5JaXKy4EtNV2p89ftez1Pcfsrw/rZdl/p9agxp9L+e6QCubtCd1
dmGlfc3N2/umtX9yXsPU1jZrM6y9aO3vnNczY/8q1oxt0bPU3+H8nYR9n/iN
tbOt1t62WtvR2gJru6sW3zO7Z8lr60H+lste72RtrrVdSl6D88zuWvJamW92
t5LX61btw9775F3f6PpdG9+j5LW7d97r5H9j1rdvyeuvXqXrdWfmWd8+Ja/R
Myu9nney/o+sr2rJa71BpdfGLtZ/dqXX2672eq+81xt7fGDP7l3yum9c6bW6
m403r/Q63N1e75H318R+z7xb5r9v8/Yq+ftHouT1v2Pe88CdqMWD864/tJzI
e01Si9m81xu6SOa9j7pM5722ef9I5b0P/+i8awu95PI+jxot5L3GqL9i3i31
V8q7pQ4q8m6pj8q8W+q4Wt4tdZzJ+56cqWrez85Zy3kfp3b3y3sdUn8H5r1u
qeMaea8rdH1A3muSsUPyfm/GDsr7s8Ti0Lw/S50dlndL/dXKe01SW/vnfR/W
Ojzv49Rizbxb3pOOyLulLo/Mu2V+9byfl7Melff1iN0xeY8fdfZ22b834338
+LzXKnV2ct7rarO14/Jeh4ydlPc6Z+yEvD/L9wun5P1ZauvUvFvqr07ea2+7
tXusRor8/6TV02mqT2ru9LxbauKMvFvqsnbeLfNPzPs+7N087/kmz2fmfe0q
Zpvl/XeDGFtsOsyWvIbaV7rmzkJr1pcpufbbVHqOG1rLlbwO61trV821eLa1
c/L+Gg02zbvm2GORPZ8ueR000jiaPVcWHTWWzeozf7Oa/5nNS5W8ns7TPdBp
C1l02jvvWidXrfOuObRwbN7zRj5a6lm03CrvOkan56sPv43mocd2edcrGuyc
d/2hu7YaZ6y9xqnXDrLot6MsGu8ky/wLtCdau1CWs3bR2mi2qyyavUh3QFM9
8651tNkj79rF76U+7t9HMWBOX807Xlrj/Z738YvVhx4vy7t20WM37Ul9dJdl
j356Fk1dIouuL5Vlfn+tgZYvl0WzV8ii2Stl0ezVedc6evzKclsouX6uyruO
GWtkuv/S+pPWBurZuta+Nr9Ycq0tMVsquaaG5l1z6Hp43nWPXjqaPitKrrUu
la6z67lvpeuMz5jms6aZO8Taav4eiL/Vsnl3KDfkZJjWZt3bpQnGbpSG0NTN
edcfOhqZd80xNlr5ZuwmPYsWxuhZNDVWFt3dJt2wx4i8a521xmkc3d0ii+5u
lUV342WZf4NiwPxR2pNzTNCdyPlUa9dYG2TtLuUefd0vPaHBu9WHBu/Nu+ao
uXvUh7/R2kJrH1qbqHlo8MG8aw4dPSSLjh6WRUePyKLHR2XR1GOyaOo+7cmZ
7tTZOevjGkdrk/OuswHWnsy7ztDOt5b/aiXXyJS864yxey3HNflcCX4PVs8S
i2X2bLnkOa9ecj09Y2268k0On9A+rHVxpcf6We5U6Tl7jvxVcx08b+0FaYL5
k3RezjpD65GfF2XRy0uyaGqmtIJGZsmihVdk0cJsWbTwqixaeE0WTb0ui37n
yKLxN2TRxZuyxPgtWXTxtixaeEeW/M+VRRfzZMnVfFl0tEAWXbwr+4C192TR
yPuyaOQDWTSyUBaNfCiLRj6SRSMfy6KFT2SJ8aey6OIzWfK2SBYtfC6LXhbL
ooWXFXvi/oX6qJVf+F1pfp/bcvuDaeOAkuf3ykrP37fWmpqevrf+SmuXV3qO
l1pbbv6BJdfCMuWbPH8ny54rlEtyuFL5I2/faxwt/CCLFpbLooUfZZnfzc53
UMk1+5PWY61VWo/8f6k7TbO2Rrkn56ulCfxf1Ef+1yn35Hyt+vB/Vd885ZO6
p+Z/Ux9a+Et5JZ8/a3/2+EP6QBfrZdHFBll08acs83/Xesyh/vh6wteMTdIH
uvhbmkALW6QD8r9dOSaf/2icsW3SAWNb9SwaqVLwZ4nTDgW3X1k7tOT52MX6
elTzHOxmr3cs+PjX1o7lb5X4/D5+d9OeP6TkOV9ltkbJc/6v9mHvQsHvz70H
VXqOd7W+fMFjxNheBc8luqha8DyRtz0LrhvG9i14fBnbu+DPkvNEwZ8ln8mC
W3KYK3hM2WOPgmuItVIFHyfn6YJb8pwpuCW32YJb5u9e8Dgwv1jwe5C3UsEt
+T+q4HfgXPsVPAfkZ7PyRs4qCv4sX0+qFTyvjFcWvA9//4LPI1cHFjyO5PBQ
5WAnawcUfJyxgwo+Tv4PLrglt4cU3JLbGrLMLxd8T3RUveCWsx6mtXe21sJq
fLXl8eCS8yz2KXjsh1R6Po6klTymR1jrXc3vXqvg3Iu9NedYzasqf5Xq4zj1
kbeTCp4DYv+LrVmz5Hpba/aIksf+eD1Lbk+QJYcnyjL/ZK1B3q631sFaR2un
qA8tnCbNocczCp5LclhblvzUkSUnZ8qSq7qyxK+eLPGrL0vOG8iSw4ay5Oos
WfJ5tix5O0eWvDWSJW/nypK3xrLkv4ksuWoqezj65Xe9ra2yPJxvufvV4nY4
v3tq7aiS5+V3s0eXXKfHlDxPLQrOKiHHLa2dX/DX5K2VLLm6QJY8XChLHlrL
koc2suSzrSw5aSdLHk5X7Il7e/WdqjydpvHOyg056a64E+9OGmesm3LDWBc9
S9566Fly0lOWnPRVrIlxP8WXuPbSOLnqLUuu+siSq4tkmd9V+7D3xVqPtS7R
euSng+7Effpba2atubXLlDP8+/j7dmu/w98we3zJ4/2n2eNKnodRlR73AVoP
/aLdftU8B1dZu05xZM9LtT97DFRuyMk1suRkkCw5uVaW+Vcrr8zhcyb4nBI+
c2SwckPsdzd9vWR7z7A2XLEgD3yWAX8nzt+QD1M+GLtB4+RwhCz5GSlLfm6U
JQ83yZKHUbLkYbQsebhZlnyOkSUPY2XJ7ThZcnKLLLG5VZY8jJclP7fJXm7t
N/7+wNpqu2Nry81flotjrW20dmLJY77J7Eklj9nJJY/1nZyn0mN9l7W7FXfi
fY8s8b5XlrzdJ8t71f2yxHui7BBrD8gOtfamtUnWJlt7UH3E++GC54N4P6pY
E+NH1If/mPpu1Bo3KcaPq+8mrTtK8d7d7t7A7rbOXj+hPmI/VfElrtNkievT
ssT1GVni+qTyRH6eVd/t1h7S2Tn3c+q7w9pW2/PUksfvtJLHbjprV3rsZlh7
UXEkfi/JEr+XZYnfLMWOOL0iy56zZYnZq7LE6TVZ4ve6LDGbI0uc3pAlfveb
PupYW29xekuxI05vy06x9qe1Jda+sTZfsSNmcxWXp6y9q9gRs091h5nWFuhZ
xubpWea/p2eJ5fuyxK+9nWObxesUa1Xsde2Sx6lOyWP0sbUJlb7+J9Y+0Lzn
rS1SvIhTr+pWj9b+4W8IdA7O+K3u9o61LxUv4rRYMSWWXytexGksny3L3x5Z
+0rPMvaFnn1NseHZNxUjLLFcpn2I03eyxOB7WWL5gyznW6p5nO9z3YMzfaZY
ztJ6UxT3H3UnYrlSsVhobZXsh9ZOtvuvs/z+Yq2jxXNHa2dYLHc2W7fkuapX
8j1+sXZPpcdxbcFrZpHO8qsscfpNlhj8Lkss/5AlTutlieUGWeL0l2LEXVfo
7OR/o/rIzyZZ4ve3YkfMtihe5PMf9eH/pDW4/2bNYw5ao16p862aR8y2aW/m
bZclflWKbonfDkW3P1vbseh2tbWJFsdz+NxTi9+/Wo+1hvP9isXxpqLnh/cY
3i8eqPR47Wr9exY9LsRj96LHjpjtXfQaIzbZoq/LGfcq+rOM7VH0Z5m/T9Gf
JWb7Ft0Ss2TR40VsUkW3xCxddEsMMkW37FG16POIWb7osSAGiaL3sdYhRX+O
vv11B871B38nZO03fv5d9HgRp70tLmfzfa+9fo/PQefzL+yZLta/p7X6/CxQ
z+5k7ZySx6Js7bJqfs/q1g7QPsTmQFnufZAs9z5YlvPtV/S5nK9Q9Htwpia2
/smw1/h9qqLHlXseWvR4Eacjih53xmsWPUb4R6qP2JysM3GWWupjn8OLHl/m
HKU+4lHV7tqYr6/2+grYUSU/4yOVHscTrQ2o5mvyzLHWKqxVWjtaaxCnU7Qn
966hPHDuU9VHDBroTOxfu+h3O8za6UXPH/PO1Flraiylc9eRz9gZepb5dfUs
saknSzwaah/OeJbsMdbOluUe58geZ62+5nG+03RezvSp+A9wIAaY38tab2tX
W+tj7SJrzTSHezRRLLj3eTord22rc7B/cz3LWFM9y/wWepa7tpQlHhfobpzx
Qlli2VqWu7aRZY/zNY/YtNc9G1lrpT7W6qsztbPWU2Ps01n34YxTKv18Ha11
1X04IzXzm95Tu+hZxgZV87mdrHXTs9yju+z5it8Fukdv2daKZWvd4yJZztdD
8zjfQFu/aclj3E6x5G4Xy+euKdNzs5Kf4dKin4+zT63015dYu0x9nPFynY99
+qsP/wr1EZvHKz2nja1dqT7uMVBnJZbXyHKW6+2c55V8/2crfb9rrV2lO3PX
IdV8v+t4XntzlsGy7D9Elj2HyqLB4VoLDY7QOdj/BvXhNy95LvtZG6Z5zGlY
8q+Ru9jrrMWqRcnP8EKl731j0b82DNb+o2TZf7Qs690sy1nGyLJ/y5LfZ6S1
fW39RiV/n3yp0te6pegcLfhRcKTGa13Wu02W9W6X5fuaERarVrbOrfZ6VqXP
mcBZq/mcO63dpfnMK9q+F5S8/8KSj91trYLP8DR7T9EZoTA/F1V1JidM0C+q
OisUpid80E185p4YonBBYYIuEfNzqZid8D6XigEK/xPmJ1xM+J+PFJ2PCf8T
huj3mrNcnM6lYmYuF0tzhXx4nCvE1oTP+WjRWZ4wP2GCrtL81WJzLheDc7Xm
//IfRuda+T+Jy4kPcxKuZDbhTNB14oTC/4T9+ft/eJ+B/7lebM414nZu0Fob
/8Ms/Utj68TkZCyw92DRwdTcJDboejEq/9Va2+X/Ke7ldq0H8w8fRihM0C1a
F54mY3BNJxd9zcABZQzeJ/xNGKD/2r5bxQGF/wn7c7eEsz1haMLU5BywM/G3
VY0sTc4BQ3MvnQOG5t7ae1/57FdVPvsn5LN/Uj58UF7DA4UXCv8Tvmbgle6k
c8DNzCUi4xM/sBibJiLLs0JngqFZ1H5wJaslInezRiLyPit17grN4UzVNSew
P/HhfD5ddIYmnE8YnwfpTDAxD05Exid+YIXul4hcT7iYsELpTyciOxOuJBzO
54vOtQxczyMTkf1ZMxG5nvAj1+szHPnsvMD+rJWIfNAjEpH9yRx4n7zm/HA+
YXyeoHPDwTwxERmfJyUi4xMfXiiM0GMTkUt6eCKySw9NRN5qIRE5oKcmIu/z
jETkfdbWWc+Uz9nryues9eRz3vry2buBfFievCZWsD3hbcLEhPkJE/Qc3Yca
a5SIvM9zdZ8m8gPXs0kisjybJSK7NHA9z9MYd2ghn3PDtWyps8KyDIzNVhoL
3NPTdeeWmv+H6ps6424Xaj53gncJ/5L7tJUP45PXMEB3tPvtUHb2J5xP2Jwd
dE/eSzoqRq21LuxGGIUwC+H3whmmtgLvs7PuDNeym+7ZQz737Cmfc/eSHxif
vRKR8dk7ERmffRKR8XlRIjI++yYi4/PiRGR89ktExic+XE9ew/qE8wnbE84l
bE+4nlfonrArr0xErueAROR6XpWIXE/8wPUcmIhcz2sSkes5KBG5ntcmItfz
ukTkel6fiFzPwYnI9RySiFzPoYnI9RyWiFzP4YnI9bwhEVmSUxKR8clY4HrC
ttzF7rpzObI86Yf1CRsTrufNujOcysDzxI7R/W/RWOC5dlEsbtUY94RFcbvu
OUE+97xTPve8Sz7x+t/3JonI+LwrEbmkIxOR93m37gyn8l7d+X753HOifOY8
ID9wPR9IRK4nPixPXsP3hO0JzxNuJWzPV4vOr4TtCdfzMd0fTuXjicj1nJSI
XM/Jicj1fCIRuaT3JCLX88lE5HriB0bjt4oFfMdnFC+YldMSkd8JnzLwNWcp
Rs9pzgTNezoRGZ/PJyLj84VEZHm+mIgsz5cSkeX5ciKyPGcmIhOU+fxc/LWi
cygDH3RGIvIy309E7ua8RGR5vqF4wah8PRFZntyb90hqpmsi8j7fTEQm6JxE
5H2+nYi8z3cSkes5PxG5ngsSkev5biJyPd9LRD4o8+GRwiJ9LeE/6yee5Pp2
3WFqIrI/P0hExudHicj4/DgRGZ+fJCLj89NEZHx+plx9Lp/YLZYfuJ4wPeF8
vll0xiXsTZigXylecCa/Viy+kU9slsoPvM+licj4XJaIvNKFicj7/C4ReZ/f
JyLXc7niBVsysD1XaCywTj9U/JZr/q36twr/liC+KzWfeMFzXKW9V8tn/hr5
rPeLfOK4Vj5xXCf/fa3Bug/A+eDfBhX+swR+/sHPRAL7k58XwI2GO0kM4UjD
84Q9CV8HdgmcFDhsMNg2Kg88/4fiCydzk+L7t3zi+4984rtFPvHeKp9Y/yuf
+G6TH9if2xQvmJDbE5HxiR8Yn/iB8YlPHGFQ4nN/GJT4xBHuJBxK4gh3Ep84
wpfEJ45wG/GJI/xGfOIKCxKfeMGExCd+cCbx4XzCl8QPvE984gSDEj9wPfHh
RsIrhF8I15N+WJ+wPeGDZpMeR3iSgUea1zxiClOSMeIIRzIwM7GMEVP4hozB
2YMvBweO+MI8rFTs4Ejup9gdIJ/YHSg/cD0PVA7gUcKnDIxPxvay8+5ZdkZp
4H0enIyMzxqK6WHyienh8olpTfnE9Aj5xPRI+cS0lnxiepR8Ynq0fGJ6jHxi
eax8GJ+8hg0K8xPOJ4xJeJ6wPE9MRi7pIcnI8jxZ8T1VfuAv9lPsYCqekYxc
z9OSkd9ZJxn5mnAcq6mvdjKyP5kTGJ9nJiPjs24ysjwbJCPLs2EysjzPSkaW
59nJyAStl4z8znOTkQ9aPxkZmXAWA2uzVTLyO5slI+OzSTLyO2E4wsriPQBm
UmB8Nk9GDmjTZGR8tkhGxic+/E72gukJz3NB0TmS8DxhebZJeg1wrrbJyAQ9
Pxn5o9wnMEqJaVHxDrnpoLsRU5iBnRTjLvKJe1f55KGbfOLeXT5x7yGfOPaU
T+x6ySeWveWTjz7yA+Ozj/LRV35gefZNRpbnxboP7MdLkpFR2kF3vUxjxLS/
fGIN+/FyxRf2YmB4XqmxwDftqJxcrvm8V6Kt6srHVZpPjOFFXi0tXCMfliev
yRFsTziccCJhcn5QdF4kPE9YntcrT1drXXgPfFY/DAjeu6kHtM/XIt4XdlHc
4S4GPicW5mPgGs5NRo7meOVmlOZ0Tv7/fEgsjDgYlXAuH1MOYD6OS0ZO5y3J
yOm8VXmFIzla8frfGsrP7dqbHMOUHKM83aExYgSTcaJiDOPxLuUJDuQE5QQO
JDzIwG58R3m6R3P6a96dysd9mkMc75cfWJ7sN0gxwofTyWtyAbcTVufDysNE
zb9UZ+Hc8PFgtMFs66k7cX++HsAkfDwZ2ZkwF+Fhwn98QrGB+fikzgTr8A3F
fqrGhmt8ivIzTWPk9mn5gWf5tvIJC/IZ5eA5+Zzpefk3afxp3QNWI+zG7poz
KhkZnzN0b9YOjM23dFZyBv9xpmLxivzAfCXHQ3VXWJhoBI7kS9LBTPmBIcp+
Q/TsJOUQXuSryh+xmaMcv66xOzU+W/mfozFyBtsR3cN1hNMHzy9wHP9Sbj7Q
eMI0XrXsjM/A71yYjHzNxTrTQs2B/wn7871kZHx+mIyMz4+SkeX5aTKyPD9L
RpbnomRkeX6ejEzQj5OR3/llMvJBP0lGRubKZGRt/pCM/E74joHx+XUy8jth
MfI+iJ6GJSPjc2kyckCXJCPjc1kyMj6/S0aW5/JkZHn+mIwszxXJyPL8KRmZ
oMwP/FHuExilxDQwPrlPYHziU9MwHgPPE7tGuVynMViecB4XKM+/agzOJ9xO
+I6wWhmDAwtjE8bneuVpk3QQOJ2bkpHTuTkZOZ1/K9/o5U/lYYvGyOVW+eTy
X/nkcpt87gmfcbvuD5MRRiOxhscY+JxYxgLfdLXixLPMDyznIcoVHEjmB+5m
4HBiYSCSW3iO8CjbK+dDlVc4iYwFlic+OuBZ1iWXMBX59wnsLFhI8/R7afCP
+D018gS3MSl+BRwL+FGcHW4jHEfqDZYiDEXuQx9zyDfzmENuYTsyh7zCdsQn
f7AQYSLC5uQ1vM605TBVdmYnrE44nZUpzz3MR+aTK1iNMBwDEzSveMFArJWK
fE14iuQYJiOMRnQAtxG+I3mFzRgYjbD5YPaRe/qYg1aYxxxyX0PPknu4jTWU
P5iBh6cip7NmKnI6j0hFTic+2uFczEejnGU/rdVK50CL3K+sHMNwPFo6gM8Y
uJ3Y4/T95YkaCxzNM/Xvz5M0truePVa5P1ljfZX7e1KR03lGKnI6a6cip7OO
8grzD9YjOjpFa5GDetp7F533KOW4vsYCXxNWIkzOL4rOaoSpCcOxJD3BXoTL
uJvOy/1he8LsPCflHE54ng0Vo8aaQ8yayCdnzbVf4HQ2T0VO53mpyOlsoRw0
1Xz02EDnDpxOcgNTEUbeqFTkOA5PRR5nu1RkdrZJRWZn21TkZfZMRaYmDEV0
A88RvmNNzWudilzP9qnI6eySipzOrqnI6eyWirzPwP/sqPlwL2FeXpWK7M/O
qcjs7JWKHM3+qcjjvDgVmZ0XpSKzE5/f/+L3AfldwM/18wz+HR/Yn6wb2J99
UpHrybqB08l+sDl5jQZgdX5ZdBZj4H0G/uelmh/Yn5elItOUOwcuKTENLNUL
lHsYi9cpr3AYByn3MBYHKzfk8ybpY7DmNNW8a6WPoZqDXobJZ48R0kHgdI5I
RU7nyFTkdOJT28M1n7zCWERPaBd25EDlbIzGuBMMxDt0V7iK45R7+ISB1Xmr
xhrrfqzVSOtdLS2M1bqBy3u6YjdOY+gIHuNt0sSd2jtwOu9MRU7nXanI6bxb
cb9D87tpDc6X1D7ogq8faI464HsI/H1TkdP5oPIMqxHOW+B0PpyKHE2YiIHl
yZzA+2ROYHkyB34nrwfo/vAWJ6cis/OJVGR2TklFZic+/M9vis55DJxOmIuw
QOGATkpFFubsVGRqvpSKnE74lIHlCZcxcDpfUB9Mve9SkeXJnMD7ZDywPJkT
WJ74gdnJfoHZiR+YnbNSkdmJH9ifzA+cUe4TWKRTU5HlyX3Q0OvyySG8xcDw
xM5Rjt/SGPqAtxgYnm9rDK3M1Rg1D18CzgS6macxfPgT72r8ffmB3/l+KvI7
8dEa35vMT0WW50Lp4CP56OJj+ejgE/lo4VP5cDthdX4mTcBLhJsItxNm5+KU
19McxQLGJ3MfU35+UP4Cy5P5gd8JDzHwO5ekIr/zm1Tkdy5NRX7nt6nI78QP
TFDW/USf18Df1aOP5do7sBth6QUe56pUZHb+lIrMzpWpyMtcn4pMTdiHaAs+
I7zGwP7ED1zPn1OR07kuFTmdv6YipxM/8D4D/3ON5gfmJZzCwP5cm4rMzg2p
yNH8NxV5nJtTkdm5MRWZnfh8/UE3fL9yibSCdgL7k3UD+xM/cD3/TkVO57ZU
5HRuT0VOJ37gfQb+5xbND+xPxgLTlDsHLikxfUGxXC5NwEmEmwjDE2bnbmnP
LZxEuIk8B7sQriH5po85aJF58BfRECxF5qAhWIr4gdmJDgKzEz8wO/EDsxMf
zaEX5gc2J9zBwB+FGUn+4SQyRo5hn8EjQwewEeEmklvYiIHPiWWsaPcrlJ1d
Gvim5B79wV1k3cAH5c5ok/UYI5awz2ArBh4nPMXA7OQci/T9Bf9vEPidjKEp
zsh88sEanA8dwFLk72fC5y3yGXHhMxb5PDj0BFcR3lpgc8JQRDv0wTUM/E44
i4HxyZzA72RO4HcelY48TriJgcEJKzFwPY9OR67nMenI9Tw2Hbme+IEhWlPx
gt3XKB0ZnyekIxfzHGkFLuLp6cjjhI8I2xOu52npyOysk45czzPSkdlZNx2Z
nfXSkcEJKxF2KLxQ+I6B5Vk/HVmeDdKR5dkwHVme+DBHiQMc0sAQrS39Ndbd
AsOyq7QCG7GJcgkPsYW00kxjaA6OYuB5NtcYXD14ZS9IT+drPhqBpdhKerpQ
PhpqLT+wPPEDyxM/sDzxK3UW9s7rjNwBnbXXc+gGlmCHdGR2dk5HHid8xMD1
hLMYmJ3cP3A9mROYncwJzM6e6cjghIl4mNZgv8Dy5LnA8sQPLE/8wPLEr6Ez
cm7y00/rkuNL5MPv5DVMT7iRMDv7p11n8BBhKKKhK+WT1wHyyfNV8tHd1fID
sxMfnV0jHz0Nkt9AucQPLE/8wPLEDyxPfHQ6RD41MVQ+2homnzwNl0/ebpCP
nkbIR0Mj5aOpG+WT75vkk/9R8gOzEx+t3SwfnY2Rj87Gyg8sT/zA8sQPLE98
dDZe/v8YqkXnWqKt2zRG3mAj3p6OzE74iIHHeY80MUHPBWYnfMTA9WROYHYy
JzA78QOD8yFpAo4hjMPA8uS5wPLEDyxP/MDyxA/cUPYLLE/WRVuPad32ugd3
g9sJexNm4f/4nWm/O0zOlUXnGKI5GIgwEWF7wvKcknb9TdVYdeWAnKDFaRoL
DE64g+j6cZ0jsDzhJgaWJ35geeIHlif+AD3LujDT4FXBr0KXcBJ5D0KLcPjg
I6LFl+UHfid+4HfiB34nfuB34gd+J37gd+IHfid+4HfiB34nfuB34gd+J37g
d+IHfid+4HfiB34nfuB34gd+5/x05HcuSEd+J37gd+IHfid+4Hd+kI78zoXp
yO/ED/xO/MDvxA/8TvzA78QP/E78wO9cpDvD2YO3F1iejAV+J0xE9Af3MDA8
v9IYmliiMbQIDzEwPL/RGIxP+icrpv9oP/ifMDzhJgZOJ5y/wOnED5xOfHS2
Sj6ahi0IHzFwOhkL/FHuEJidjKFlWIewD9HcWvlocJ189PerfPT3m3z097t8
9PeHfPS3Xj762yA/sDnxA5sTP7A58dHfJvlzFHv853VGzo3mtihefGY6fAE+
Qz3wGmHdoT/4hjAK0d82+ehvu3z0B98QH/3BN8QPbE589AdrEx/9Uav46I/P
0cUPzE78wOzED8xOfPQHTxAf/cEVxEd/sAfx0R9sRHz0B/cQH83BMcQnf3AM
8cknHEN8NAfPEB8NwkXED2xOfDQHGxAfDcI0xEeDcAbxA7MTH04nr2F3lu09
slrZ+Z1wO2GLljKuMxiIsAbRHXxDfPQKrxAfvcIrxA+cTvzA3YR1GJidjAVO
Z+B2Yhl7W/ncko6cTuYHNie5D2xO/MDmxA9sTvzA5sRHl3AM8QMTlL3RKOxC
xtAoDEP8wOnER5vwCgOrEwvXkBqGYcgYZ4X7FzicWMa4BzxBxq5Xjc1IRzbn
SdIZXxPgHlIPrH10JnI6T8lETuepmcjpPE16PUN+YHyeLI2eqa83aLSu/MDN
2pyJPM560mgD+Wi0oXw0epb8wPU8Sxo9Rz4abSQ/MDgbZSKD81xptIl8NNpU
PhptJh+NNpePRs+Tj0ZbyEenLeXD4OQ1zE2YnHA44RrCXYSLeWHG9QqrEGZh
YHnio9d28tFre/mBu4kfuJv46LKTfHTaWT4a6iIfTXWVj167yUe/3eUTF/h3
8PDQcQ+NoV14hfAL0SvMw8DG7K0xtHuRxtAonL3A5+yrMfTaT2MwlGApwRJD
T5doDF3CD4QbiE6vkI9Gr5SPLgfID/xOeIeBi8nYoTovd0B3V2ssMDjhFaLL
QfLR6bXy//c9kPzA8sRHo4Plo9kh8gN3Ez9wN/HR6HD5aPQG+Wh0hPzA3cQ/
R7HHP1Vn5NxodJRyg0ZHy2dvWHKw5dAiLEI4iOgVViHMwsDgJN5oCA4gXMDz
1MecZprHHDQ7XnMCjxMf9ib8zgkZ1yvMQdiE6PVu+W21Nj7MTubC8USjsAXh
D+5va+xXdq4nOoDlB9svcDFhCKJReIBw/dAxjD+4hIHBCXOQz7fgs2D+93ki
6mNOZ81jDtp9VHMCjxMfzU7Wfuj1CflodIr8vjoXfuB3Mr+jzsJ92utOxLSJ
4k1u0PFU3Q1twiKEpYimn5WPpp+TH1ie+Gj6BfnoeLr8wN2cnonczRnSyEvy
0fHL8tHxTPnoeJZ8dPyKfHQ8Wz7ahUWInqjFaboDOn5dY+h4jny0Cx8Qxh96
hTcYmJxvaSywSFlruJ5lfuDsEhv0/o7mB+7mXMVxvnziukA+Gn1XPpp9Tz46
fl9+YHmybmD9cie+B6JWqV30Da+Q9yBYmDAK4W/CxoTJCa8QPucfRWc+wvCE
zflZxnUPfxA2IbpfLD8wOPEDgxM/MDjx0cvX8tHQEvlo6hv5aHepfLT8rXz0
vUw+ev9OPvr+Xj76/kE+el0uH/3+KB/dr5Af2Jz46H6l/MDgxA8MTvzA4MRH
H2vkk+Nf5JPztfLR+jr5aP1X+Wj9N/lo/Xf5aP0P+Wh9vXy0C+8PJh6636Ax
tA5zMPA8/9QY71kfKseBzcn8wOPk+4zA48QPPE589P2vfPS6TT763S7/ZZ2F
vdE6XELG0D58Qnw0DYsQHx3DAQw8UixsQjQNG5CxwOMMfE4sY2gaJiFj8DPX
F50XGHicjMHUhCeIVtE9a7N3YHPCMSQe8Arx0TssQny0zlz8wPVkXX4GwffQ
fE8N+xEeZyobuYaw5NA0bEF4gugeVhXMqsDjhPOH5mDnwRNE9/Qxh9pgHnPQ
PZxA5gQ2Jz76hi0IaxB9wxbER98wBvHRN2vjB5Yn89E0bEGYfYHryVhgXsIE
DIxM2IFoGrYgPEF0DxsQRmDgccKW42vaR9IWuqePOdQG85iD7mEDMiewOfHR
N2xB9kPfsAXx0TeMQXw0zbnwA8uT+dQkZ+E+1C13Iqa87xBv/g2K9mEbcje0
DmcQNmFgZOKjexiD+OgeDiA+uof9h4/uYQDio3tYhPiBzVk7G9mcdbKRzXmm
tF5PPvqrLz/wOOurBhrKR99nS0/UEoxI7oD2z9EYum8kH13CFTxXOoY3GNie
TTRGXXJv1tpDzzKf92viBOcM3TfT/MDjhHEYeJz4sDx5DZcTtufGonMM4XPC
42yltfh3PyzDfbUG68KFgrMHe28y/9/O/z2kPVdw3fh5AXUAW7C9dAlbEOZg
YHbC/gtcT5iA1EZHzUHLXTUnMDjx0QWsQHiC6AUGH9zAwObkOeqkh3zqpqf8
AzUPv0J7dpSGYMzB8DtY6/VWfOmDFUgdwBaEOYhmYQvCHAzMThiCgetJTGoq
PsyhHq7QnMDgvEI6YG14godqDXiCgc3Jc9TJVfKpm6vlH695+DU0j1gcof3Z
m3q4Tncjb/D34PBRD3AF4Quib1iEsP+ojSEaox5gAAZm5lCNwVCCpQRLi3oY
ofmBzQlrMLA58QObE5+aGC2ferhZPjUwRn5tnYW9T9EZuQO1MVbPoXcYgLAA
0TeMQViDaBmGIHzBwOyERRi4nty/mWLAHLibPI/m4XDC3oQp2Eb3hDPXWGuw
H0xOuJ73Zr0e4ArCF6Q+JsoPPE78wPvk3HAZH9K66P5h+dTBI/LRIhw/eH5o
83H51Mck+dTDZPmB04mP7qfIDzxO/MDjxA88TnzqYJp8tP60fLT/jHz09Kx8
9PWcfHT6vHy0/4J8tD5dPvqbIR89viif+nhJPvXwsvzA6cRH97PkBx4nfuBx
4gceJz518Jp86ul1+dTuHPnUwBvy0dOb8jso3uQArb2lscDjhCGIFuH4wfND
3/ABYQUOVR/PjVAfHEH0O19zAneTOYG7iY8m4PTB2kNbMPpg9VEbC/UctfGh
fGrjI/ljNA8/8ETZb5zWYF00u0jrDtY9uBvah08Y2KRYWIPUxpcaoybgDAZW
51caozaWaKyuYsG94W7SD4sT7fPeABtuvNbmHDA54Xp+m/WagSEIU5Ca+V7+
RM3Dr2HPHlJ2rifMM/hNcJ2oGRiCP2Yjj/Mn5XCVfGrmZ/nUzGr5geuJT838
Ip+aWSs/MDjxA4MTn5r5TT4187t8auYP+dTMevnUzAb51Myf8qmZv+RTMxvl
Bx4nPjWzWT4187d8auYf+YHriU/NbJVPzfwrPzA48QODE5+agUmIT83AE8Sn
ZuDf4VMzcPDwqRn4gPjUDJxAfPIMCw4mHDUDT5AxtAbTD7Yf9QF/MHAysYxR
G3AGGUO/sAIDqxPLGPUEN5Ax8g2Pjv2oJX5PhDHqAVYgvy9CPcDsw6c+YPfh
Uw9wAvEDy5PfNQmMTMaoDc7LHagZWIKMBR4nTEFqBZ4gPnUCQxCf2oAPiB+4
nvjUCXxAfOoDTuD/GJ7V/DUsTjicsDdhB8LwhOt5UM5rA94fTJrA3cSnNmAC
4lMrxB6fGuOMnJv6gCdIvPi3B1972ihm8NbgrlEncADhCFIncADxqRM4gPiB
zYlPncAVxA8MTvzA4MQPDE586gROHz51Aq8PnzqB+4dPncAExKdOYMDhUyew
4PCpE3h9+NQJbEF86gRuID51AgcQnzqBA4hPncABxA9sTnzqBK4gfmBw4gcG
J35gcOJTJ7AC8akTOID41Ekj+dTJufKpk8byqZMm8qmNpvIDgxMf3TWXT22c
Jz9wNOH/UTctNEZtwAcMbM+WGuN9kHyS+8DdZD5ab6Pco/228qmZdvKpmfby
qZkO8qmZjvL31lnYm5rppDHqpLN89NdFPrUB+y8wPLEwBamTHhoLTM3A2Oyp
scDXZIzvjbjbCtVQH41RD3xNgLtX1NrsvabCmXGwONNWa/8WnR8HhxPOU7+c
1xXz4D1Rexdp3cDd5OsNtXWFfFhV8IBgA1FXcACvzEV+Jz6xv1o+tTRQfmBt
4gfWJj61dK18auk6+dTS9fKppcHyqaUh8qmlofKppWHyqaXh8gN3E59aGiGf
Whopn1q6UX7gd+JTS6PkU0uj5QfWJn5gbeJTS2PlU0vj5FNLt8inlm6VTy2N
l08t3SafWrpdPrV0h3wYjzuUnFtHXU3QGLUE+w8WIPUD9y8wPO/WGLV0r8ao
E7h/gc95n8YCg5MxeHgwuWB3BR4nY9QP3D/4f9TPo/ID/xKf+nlcPrUHMxCu
H7U0SWONdV7uEBicjFE/MP5g/lE/T8oP/E58ND5VPvU0TX5gbeIH1iY+9fSs
/F66Gz7187z8wNrEpw6my4dhyWtqB6YljE34gB11Rs4NkxPW5ss5ryX4fjMV
I7hscNoCdxOWH/UKMxD2X+BrwstD37D2YPJdoT7m9Nc85gQGJ3MCgxOfWoL3
B2+PWporn1qaJ/86rY1PTb6l+dQP/D54fgO1BmNoFHYeLD20DgsP7l7gbsIi
pMZgBsL+C3xNOHn8zK+dvu6OUB9zhmsecwKDkzmBwYlPLX2u/ailxfKppS/k
j9O58EfpXMwfqrNwn8G6EzG9VPEmN4HHyd2oK3h/8P8CvxMfXS6Tj06/kx9Y
m/iBtYlPXS2XTy39KJ/aWiGfuvpJPrW0Uj61tUo+dfKzfOpmtXxqDK4feuI9
YonuQL2t1Rj1tk4+tQTfD85f4GgGrubvGrtN92atx/Us8/ma+bD2D9xN5lNv
MP5g/1Fvf8mn3jbKp942yafeNsun3v6W/6TWYN3A9yUGfF9LPaB96hAOIO9B
1BvcP/h/MDh5zXsgTE44nDD/Tqt0BifsydMrnUMJw/KMSudZwsWsXemMTNiZ
dSqdowkX85wKZ2TCq4SbCa+SGoCtCT+TOoKbCWOTOoKbCT+TOoKPCT+TuoKP
CSdzgXQH0w9WZmBk4qNNeIP41ABMQnxqAuYgPnUCLxOfuoFLiE+d8DcW+Ggd
ziB/d4H24QziUzNwBvGpGTiD+NQMvEF8agZuIT41BCMRP/Ay8QMvEz/wMvED
LxM/8DLx0T3cQPiC1AwcQMaoExiAgT+JZYz31q3KMXXC9xTMpzbgDPJ9BrUB
ZxCf2oAziE9twBvED7xMfGoFtiA+NclZ2DswMhkLjEz8wMjEpx5gDAY2Jhb+
ILUCc5Ax9ApzMHAXsYyhZZiDjAWGJVxAagO2IGPomD7YgdQYa7M3dQJnEO4g
dQJvEJ86gTmIHzia+NQYz7IufzfC73Dz+9GBl3l6PvIL4c8dYV+XapadtUmd
wBmEP9iq0vmXcDEDnxKG4PmVzrOEiwmbk+fhaZ5b4RxN2JhwdetLn/Axz9Lf
/qBFuIVnS4uN5AcWJj6czQbSM/qDSwinEC5nQ2k78CbbK39wBS/MRy7medIo
rMJm0h8cQhiC0/U+sVWabak5Rc1rLl220hy0eIF89NJG+6HFtvLRZjv5B+lc
7fKRc8n8vM7CfQLjk5jyXkW8a+cjO7ODNApfsXM+cjG7SJfd5AdWZTdppYd8
tNNTPjrtJR+N9paPLvvIR6cXyUejfeWjy4vlo6d+8gMLEx/9XSY9Bd4nd0CL
/TUWuJj4gYV5he4MPzBwzAZo7FDdm7UCR5P5gfPKs8Tsas2HVQm7ED4m7EqY
mXAMO1c6LxNGZuMK52XCwoSX0km/OwIfEy7mdXnX8kCtCx/zeuXoeZszweb/
XvT8wVEcIk3ALrxROR4l/3z1jZSe4CfCUqys7p+bx+fSoQ/YhYF7iQ08TOzN
+ciGDKxI7EP5yLyEd4i+Rmvv1pqHj5Zv0N6BK8laLXUuGI2BozlO+oBjeLf0
ca/8Huq7SzmBmQhDES3eIR9NwC4M7DtsYGBi789HNuet+cjCfFA5vk1jaPE+
7d1H8/Bb6LzcB91P0N7cFSZgYEViYQrCndu/5KwycgnTMHAvsU9IT3ASA2Pz
McUI3cAEhHcI1/IZxbBZhXMx4WEOrHSmXQ2xWZ/SHnA0mQtL9CjLc62y8zX7
VjqDE6YmWp6kvcnzTN0B3U/WGAzNZ3XfwLmclY+cy1fykYXJfDQHY3F6PnI0
Z+Qj2zKwLrGBgYmFhwij8znFF13AZoTneKPWeyEfmZqz85GpiT9AseTc3aWR
wCa9U3kKTM038pF5+W4+Mi/fy0d25tx8ZGfiB77mO/nIxXw/HzmXgXuJhZ8X
2Jxv5yPzEr5h4GgyP3A0F+YjRzMwWznXgnxkScLzC/zO+fnIzmRd+Jb7lZx1
2LzC2ZbwJtECzMTF0tGX8gNfE9YhbEq4mN/kI88y8C2x3+Uj25KxwOlkbzib
S5Vf8gxTEeZm4GjiB/bnJ8oTXMQV8uH4/a3xLfKJF6zDXxS/dfLfUt8a5Xyl
1kI7q+QHbmXgWGIDoxL7Wz6yVNFBYKm+lY9syw3K86/ae57m4aPZn7XfmzpL
4HOu1ljgZa5XjGAeBo7lVt2TPMM0DJxMLDzFjxWPzYrxNs1vWeGsSliXMCzh
In6djyxMuIno6S/dYbZijG4Wau2/lPPtWhcdMA8fTiZrshY8VVip9MG+hKuJ
DuDIddXvNxJrmIkwFIkFrER8NAL/EB4ie8NbxIfLCT/zB8UIxiJzAs8y8C2x
yULkQcIXDGxLWInEGA4j84k9jEX8wNHERxOca89CZEmyFvGgjzOhBfh0rEvs
4STCTSTucBLxySHcP/h/gZ2JT17pg20XmJTMIaawEQMDE3tAIXIuGUOPzGNv
tA57kfloAvYiPhphHn5gfBIjcsgZYT2Sq0N1t8CAhCkI1/JI3T0wGuEA8rXn
MM2Bk3lYyTmM8DLp31m5hLVYS7mBq3h0IXIrT1COj9Zz5OBYPUcOjpNPDo6X
H/iX+K0qnJEJhzMwLGEjwug8QnnhrrAXTypEnmWdQuRZnql8wFU8Tfk4Q35e
facWIvOybiEyLAPTEttQuT9F++U075RCZGTWK0RGZv1CZGQ2UD5OUlyoK3JQ
KkRGJvsFLiY5uKDCeZZwLOFXtlAcAxcTDiIsTF4fXojszMaKL3zFloXIrQwc
S+yF2gOeYN9CZFi2LUQu5vmFyMVsVYhcTPzhlc7dhLXJeftpLficMDmbKS7t
tS45gJPYVfHtLp8c8H1sR+Wks/zT1NdBMe2hOYFVGdiV2N6KX1+Nnap57QuR
kdlDOeglP7AwexUiy7ONYneJ7hOYjjcUItMRP/BKuTdcSxiWVzK/wtmWcC7J
CezFwKu8VOsSP5iKV+l8sBEDoxILQ/FvW3NSNWeZwMEcoJiTt4GaH5iXAwuR
eYlP3Ptrb7ibvIbLeYLl5fiy8ziJzfXaOzApA6PyRt2TPMEtDKxL7FDl7AaN
BYYl82vruc6FyKccW4gMy5uVz8HamxwPkd9Zaw8pRBbmqEJkYeIH/iVrrSk5
/xWdwfDm6xn868C/vKUQOZT3FCKH8t5CZFXCXoR/CasRJiY8TBiYt+uu8BMD
fxIbGJVYPmupQ4VzHOE3wkg8oeScQWIDY/HhQmRe3leIzEv8thXO14SrCfNx
us50jc51l+L7sM7BveHVPam4TpU/Rn1TlDe4jY8pH5Pkcx8YiIFLiQ3sSizs
RTT9qM4N65Hn75AOHtNYYGFOLUQWJj48ULigA5WzydqbteH3BfYjFo4h3DX4
ZbDQAqsysCuxswqReRkYmNgZhciwfFX7wEMMvFAsnMXAOh1fiPzL2YXIvHyt
EJmXrxci83JOIfI1XypE9uR7yttMjQX+JXvDj4QrSN7hScKlXKh4f6D5xAuG
4zzFa4F81oOrGHiYWJiV8Cs/1hnI6zvajzzPlf+U1sOHh3l6yXmOnSqciwkP
8wHFkn1u1lqBcfqE4sf4Ip2D+8BY/Eb7fSufGMFq/FIx+lr+a+r7Qmdapjnk
Ge5h4Gpif1AeeHax4gJXcUUh8i+XFSL/8rtC5F9+X4jszCWFyIDcqLwt0ZmI
90qtG5iU6wqRSfk/v5rzLeE1dq5wziV8S/iX8Bw/LERu5W/aE5ZiYJxiNygu
GzUWmJorC5Fz+Xshci7/KETOJf57uvePuiccxc26E6xCmIX4sPzwA3tyeyGy
J/EDn3KbYvSP1iJmW+TDl4Q5xt27VjjvFhbZqXwdKDur8hXFCx3MVrw+1x1g
L8KdC5xL9oZtyevVyu1W7bdCZwncy381RhxZA8ZlYE8GFiWWexJXGI6BaYmF
1Uh84TkyFliVzN9Rn/9fVCx4L4G5yP4wGeEzEneYj9xh2X9iTA5Ym7HAvGRd
zsu8jGLNeqwV+Mq878K0hFEJdwDeHJy5QcXInjywGNmTBxUjnxKOY7cK51/C
tIRlWdbZ2Bu+YuAuYgN/EhuYizAKA4MRe7ruCXuxprRyiPZO6LlDdE/YktW1
dh2ttZfOtb/uXFPn6F7hDDmYlLApYVKewJ5299PLzmAg3nAeaykHR8tnb5iK
gT+JDYxK7MmK6ZE69yG6x2nKXy2Nwb48UWc7QPNOkib2133I/zHaG7YifMPA
WsTCL4Q/ynM7FSOTMjAqsQ10b+YEBuaZilFgVZ6te8BkDJxJLFzCwNjm62Hg
XLIHTFPmwrjsUeG8T1ijMA3P1X0CO5O9A2PyAt2/vsaISzPtHXiTrbVHW/mB
SXlhMTIsW+ge58tnDbiE8BnhRXbUmrAd4U12UB6a61n0dZ782lrvPN2vnfbm
fu3l19I5ODd8DmIHq7RCcTxGa3XROQJvso/W6iufvMF57KFY9JJ/vvq6a7+L
NQduJAzHwJbEXlqM/MtumgfPEb5jzwpnVcJphE3ZT+fponmXFCMXE2Zkrwrn
NcJXDOzMcKYrtS5MyWu1N2eBw3id1oALeZXuNlB+b/UNKEb25PUag+UYOJPY
YZo3QmO9NO//7a35gVU5ROPD5HfXHv31HIxJWJNby85hhLf4MPwvu9/EonOK
YUaOKzrXBb4L7MjefHZBhTOMA5/ypmLkU+LDhYQPCScSdiTMyDuKkSt5mzTU
VfFuofzg96lwfiTcyNFag70Dn3J8MfIvRysWY4uRgTnmP8/CnYRBudnO8Ji1
B+x1e90P1uRF4lF+WtXvfW/ReZRtSh6Tz+z1IxU+58Fi5IySh87W93DRmZKw
I+FOwoucaM+3LjnjEqbnSOV0A59vr7GOWg+WZYeSz/0almWFj7EuvEi4k3Ah
u1nfY0XnTp5szzxk/q5p56vBWYOxOMn6e1r/FHRe8v7frL9ryRmTK8WF5DWs
xj4lZyDumrA48HPeojMZJ9s6veVPs9cD7PXLReeFwUeDC/ZEhc+ZVvRn2RMu
5Da741Q+x8L8xyv83JPQs9aAp7aF8WrOjIRdyBlgFG63vqerOZsQJh2sPTh0
/W3uc0VnCE6xNS82/xnzL5WFjcgZXyw6n26qPXOF/J34+1Zbc0bR53FemJtX
lvwu7e11G/tefUPZmYtPVfh+04u+BhbGX0/dAy7nJSVnFB7IGe35G8yfa/7e
tsZs2+sdez2/wv+PbYO9vtbs7KLzwp6x/mvkP13hcZlFDvidK5s7s+hMKLha
cKCes2cG2zNvFJ1PBCMKntEMrc3fLe5mc1+s5nyyZyt8v9eLPg8L0+r6ks9l
zWu0J0y3kTo7XJ6BJeedjbb+YdoT5hRcFfgysE6mV/ic+dR1yfsz1v98hc95
u+jxwMJUGl1y1kZre+Zme/1u0dkoM2DMyd/Dzj+rmvOuhpac0/RlwrlCvIYf
dJP2hGvT1vL1V9mZK/9jnxWd1fVkhWsCrcBwJEdwG2FMcAa4EuNt/OOiswNu
Lfnn1b9rr1+yuWP5dxPvcbJwN2AZwKHgc+z5XHSe57PQJ9gzi4r++eezbO7t
8vfh7x2qOVOEz1Lmc7D5/OSZFb73p0V/Fsvn4Wf43VR7/jPzX67wvTnf6/b6
QXv9nb1O2jNv8rfc9vqVCt97cdE/N5XP0uWzT1+1/nutf0nRP2uXz2rm83Vn
W/9d/ByeHNs6c6v553pP1LN8Xi77fFv0z1Z9rcLH8Ev2/Pv2/LKir8GefL53
3vrfreafw3t/yT+v9fGUf14lr+Gk3FHyu1ek/L2Kzyfk/eppe722+H9NnXn8
VdP3xmkgY58GqjNP1yyiRKYkpSgZEpV5niIUMg+JjBlKKEPmTH0NkUTmISQi
lbGQMQop02+9e9bn1e+P+9rr7rvP3vuce87eaz3rWesoT0hB3Ln18xPHB8ot
dmoL5XRCJnfTPfgq2iivHbnv6Id8d9NsnneA99j36Sbfhx3XRjl2yO9EXp3Q
+p8RKzfZk6Huv7fa6H+m5D0vKe8ssDbf2fcXQ433dRv1R0nusrt8HPI0vhDq
O3Pqb/fhskQ54B7w8YmFfNTkn9sop8Qroc6Z7+SdIF8KuSMeDCS3Ia4ZH6tf
l0cCxenfQJx4oFhN4jSJ31ziMusKfnti9l8KNfb3bXQ9uF/IZfqQ15FHiDho
+iSG+tVQ8+P4kjztsXIBjAl0L3HPEE/HuMTHYc/u4HjCG3bs0yb/ab894yUx
cdT93kZxozXeUxcrpvT1UOsUv21i9XOtfrnJb1n9FKv/u4042MRBwNmG+wmX
Df7nALu2yxNxuN8MNd6KNjqOkniiZwMdO38DxSgRx0csEjxReHD091Sg+v2t
/m3rZ6p9/7eNeEHw6OD5/Gbzesd+mx6IdwffFa7dDKt7gTasnYHqT4I/Rcyr
HdMoEEd1rUA8VT5NAnEuOYe1/fcXfEz453BkGwfizcLLXCNQHcesGahuql8b
4kE2JR9yLA40nFc4fZzf54H89vjy8e/DD8FHj48N/x5+U3iu6/txcPvg+sFx
5QMH8EXn6zUPxNmDkwcHCp7eQBtzALadf28RqC1cPfhTtIULBTeKuo8CyXCk
tuaZsGNbsZYFGhd+IZwD5gxvZGagOXdpJY4UfBZ4U+3s2IWx/ND4m+A84FeC
nxIH4qhwPLyDC93niJ8RP+YR8F7sUwTyGW8UyI+MfwQfFT4ROFnwZRhzXqBj
H24lTkAZiCcARwC/N3ULAx3LHJhfm0Bcr+l+X/A/cq039jEXBbr++Dt/CuSn
wi+1nZ3X9za3toEwebBqcPhjre4Y+2weCMemfnOrP8HqjrfPVoEwW7BoMNgl
geTTWwsj3C0QTrjSHxPIR4NfDT8MPjj8Q/iLqPs1kIzfCD8Zc8OvCt4H7kV/
fN8ikO91oD2DfyXCssGhOwXCosGmd/Q6cF5wa3wQfwaSwX/53jGQX+OfQO3B
tVd3PLIe00QGz93RxvnFzrezfR9k5SnY/CZ3tPofY2Ga4E7gdWBNHLNLIBx4
pV8qkG+rcT2GB/bjthr6N/YJ9gr2zrbW56JY/kuwqO6B8KjfwTfg9gWyVcF2
sFvXCCU3Yn93zAa8ps7t+HobHhlc4u5QtgH6OpjOnj7OYOv7NPv0CIRZgKmA
wwy1uiH22SsQRtnVyh9bC6fbw+vWcqwO/A68oVcgzGGEHXe5ffoGspEOCGSj
XWR1F9pn30C2bJ9A9ix2CNcEmxTbCBsL+2hFoHV+ko3VOZEthB20JJa9gh10
LratfXoHspOxm8EQWrgNjf0cuN022uTnzPYJ3d6Zin3ttiV6CvoI77zAxuof
yPacbm1OcVsLu+fwQDZLGsqGQe6WyD6a6/bWoYFsrpfs2EFuO71i8mlue2AD
HRvIPtonkR6PDv+htTnbbZv9Etkw2C97JzruW7eTeLc9ttKr1n6w21c9Ev2/
2H1HJ+oDu+Nla3Oq//dFKPsK26oKZTNgL7xnbYa4nordc2Ig2+ddqz/TbZu+
iWwrbLEBidpi43xgbc5y2wbbaHAg++iIRHXYKW/ie3TbDP2Xd72jA8+0+qFu
2xyaqMSeesPqT3d7DzvoZJ8nttGQQLbeN9bmItfX0bV5FzL69h6h9kX2xE/A
Pt2e2SSULYEdcVyiOuy+eXAS3T7Bvjk3kD3yqdWf7/bDKYl+x1baLJTdQpv5
cBfdFjotUTnV7SHelYtNNNfaDHP7CrtkeCCb5cREdVe6PXFxIJvivETnVG9T
jAhkp3xp/Vzods45iUrsoy1D2TzYO1uFsm1of0kinRJ9cpEde4nbEl+YfIHb
h0MTldhE31r9xa6PXpioPMhtFN5HiJ1yRqLrgf11UKL7ArsVW+TqQPbID9bP
pW4zYJdcH8g2WWL1l7udcEUiuwN7Z9tQejk6+a/WZrjbLdcmahu5vcK7f7BZ
frM2V7hdgW7IuzewNZZa/Qi3K0YlKvd0m2N0IB2yQyidEvmqRONg7/wIHuK2
0E2J+mYdWKnvB9L5/+T9Um7/jEuk16LTYlvcHsi+WG5trnIb4NZEbbFfsA/u
DGQj/At25fr6hES6PXbEmEQ2DrbPnYl+R7dHn787kA3SKZRNgvyf9XON2wa/
m3yl20ir2Vp4rdse2Bz3B7I70DcnB9JF17I2o9wGeCxRie3zYCK9HXuhEX5n
twEamnyd6/S7hLIHsAWeSqT3o/OvE4u7y/fhif5/bNXOoWwGbIS1rc0Nruv/
L1F5o9sB5P+a6bbIxED2yMOJxsdewM6Y5P2sS64M1+OnJdLD0fnXs/qb3R7A
ViCPDPbCc4nqsAXqrM1o1913D6Wvo6vHoTAv8K5m1maM2wOvJNJ90XvvS3Rd
sb+eSTQ+WMf0RG3R/9H9nwtkO2xo/dzi+j22w/O+LrWy+rGux6O/E0+Ibo8u
AIaJPoDe/Wog3Rv9/bVA+vi4WHre024rvBTIXmht9be6vYDu/3og3T/FjxMr
9gb7g3gcbBD0TXja6Jw5um2smBzsgzcC2QjYPcTyYDfE9nsU63jsg1cC2Qh7
h9JZ0VexIV72uaHj0x96Pvo7sQzo7BtbHxvFinmoWVnFq2J+KOvtAGKCsAXQ
62m7juvj8Mzrdd45gfTerdFJY51Pia4d6/hNrdwkXhUvQbmu2yUfB7JNsF24
Ntgv6PLzA+nzB4bSa093PW5pIF3u9UT/G3YT+jh8VHTy9jbOtrG+b2Nlu1g8
ZmwCOMnYBX1C6e6NXPeHr7aSExWIA4nOvnsiXQMcGDtjgbfHbvg6kO2AXg8v
Gt1+O3gdsY7HjmHMi9z+gDv7idsQXwayI9CjfwikS6Oz/x5Ih0dPhxeE3rqT
9bdjLF4XOjscqraus1O3levRfwTSpbHDZgWyxdDH/wqkk6OrLw+kv21v/XWM
V/HkKJu4zfFzILtjd/u9S7yKd0KJzt4/lC44yX3A6J7ootiI7weyE9Hl4bqM
dv0djsGTbkPgQ8eO6I4eHeu3vazsGes39PcGoXR49Nw1Q/Xfy37fO5ZPGn0Z
3+iarlPjL0OvRv/ld+aEPr52KP0c/X2dUDr8/tbHfrGOxzZqGMo+wlb4L5C9
gN6NTxPdGx2tDKWL9bPjDozl4znYyoNi+SHQnVuG0p/Rr1uH0rHRo2l7ruvR
tEWXRt9F7wX/B4fPQ+mh6Mj4m9CZ8S9EofRf1sIklD6Lzou++43j9lkoPRR9
v1konR8dDZ2ydBx741D6Gutr11DrIroMOgr6CXrK1qH0C3Qu9KrnHBPePJQO
hb62aSj9Dlx0m1A6BdjdDqH2VbC+jqH2YWwFuCbgQuyTO4baw9Ev2ofSI9AF
0APQAdAFtgulR6BDtQ2lo4H3bhFKL2PvZd9lzwUf2znUHoWO2S3U+s3+tluo
PYc9ij2PfQqcp0uovZe1H92U9R/8gVhH1rw97P/sGuveBX/oEWp94rlnveDZ
R0+vhdKd2Xt3DbVngm8QD8baxhrcK9RzDw5DHAXrAevNvqHWmzGRbFBsazAB
uNesPfBE4ATAEcBWhXfCc4MNhT+SewQbGe4OzxbPNM/kJLej4Znx/GF74kvm
+cAmPdKfG+xEuB08K+jI6Mz4ANCp0b3xO6ALoyc/4/Ya/jbuX+zcw0M9W9jy
8NJYG9Ad0CXAMFmn+4Vaz9hz2MtY17E3sDvwGWEPYVvhf8GuwL7AP8Rai32H
7w07CnsKnwq2C3YNvhbsEuwUMHzsHmwlfDzY8vhfeebw153gzxe2BXYHviWe
uRND/Y6+jD010W3bAaHuWexP7FD8fOgU6Db4UdC30LvAcNGn0KvxAaC3oieD
139i5ZxQtgO6OTYLPhJ0fXR+MGX0UHRX8HN0RHRFcHb0XHRp7N7mkfqin+bN
1GcL902gG4P/o4+jw+NTQL9G3wZ/x4bApsC/gi6JbglujI2CzYIvB3sC+wLf
CroS+tUKX5fwTWLLo5Ohm4Hhovehf4IXo7uh14HZjgvVnuuMroPOA+bFnoxO
BaaJ/o0eDu6MHo2+DVaOrozODE6OHoeeDJ6OfoaeBr6J7YVdiV8Hux37HZ8o
9jf2O/gJtjQ2Nf7QxpH8f9wPa0Ty93CfNIzkj+S//juUD5X2/4TCYuhnvUi+
N+7/dSP53rj/147k4+T+2SSSD4B5/hXK78t8mkbyw/FfrxnJR8i9ulYkXyP3
+b+h/J3cz1tEwvT5XxpE8qfyXKwfyT/H8xhH8hvx/yaR/Dr8v2EkXxH3W8tI
/jauz4aRfGb8p7VI/g+ucxXJV8T1LyL5b7j3mkXyyXGfbBzJb8F/0SKSz5L7
JI3kH+KezCL5kLhXV4vkS+aZbURsbCiMYmQsuaXJuX1mmVxYuX0kbJ37YQX3
byg8Z7tIWD//9VaRfA/4HTpEwvS5Jz+2du8yh6Y67l0/drxj8g39nr3d79s/
Q/nQeX6Xh+IrsJ68b+XMUDjPDpGwe+7VtpF8MKxdW0fyy/K8bxvJn8H93y6S
r4J7vonJs0PhKgfb50OT+9ep7kOv5xrM8mtyZayxV9i4V5v8scmDrf6aWM/4
7yavE6keLIXyI5eviHXOs+3YRnWaf2MrN43k02ItWj1S/5zXVbHm0R1/aJ36
GWFlq0j+LdYfMI8NIuEePFvcQ9w/bYjXC4UbXBdLvsvf3827unmX9zz+/1DH
9m0m+UDwECu/CGV3X2/Hfm7yr1YfRZLBHH4IlX8HW+xm/GmsG7Yvl5GO51ja
fubteYcvMu8UZr7zfFzykNAPuUeY43yfM+9rYw68p+xG6/9r7nl8faFysmPD
bhapHhuc9wfxfizeT7SR1S8IhQmQj4u8deTgYo7I2Ok3xeqrr/UzKtacP7S5
tY/Ujjb08ZX3Q75cxiW39paRjmUO18Y6lw425xtiHdPJ2t9m8u9cI9vHb4gk
owOzB/7r68biUPGW2Epj8IuavLrJo2Nd35K4+Ugy17lvpGNoPxY/nsl9rM/z
I8no+eR/yN3eJHaP/uHG3xLr2GGt1PYXbw9fGhkOPOMTD4/NuywUlwt9m5hi
6olNXhqKI45dc1ukdrS5PZYctxHni2Phv3Hev/m5w9tEho/HGs/azbrNPsD6
y9oLNrzC1wR41IwFv/rySGMz7q2x5Btba2//09cHdI3lvj50inQ+nAvvs+D9
K7zDgvtlod8z7Dkr94w20kdY61nnwVlZF3j20U3Ye9h3wJV5Pnk20X1Y61nn
0bPYb9hr0LPYb9hrwFNZC3j2wdLySD50dATWX9ZedAr2G/YadCj2GPYXdBz2
KvYp9Br2PPY7dA3WfdZ8dCX2SPZH9D72G/YadJnWkfQZsEPWAp4pdBbWDtYN
MFH0EnQS9Aj2CfYI9A72J/Ym9BH2LfYssEaef55l8Ne6SPwNdBz2FfYU9BT2
IfYg9Jogkm6DPsU+xx4H/s0ew1qKTsFewj6CrsE6zhoOxsN9zz2Pjsb6yNqI
zrJ5JL0FHZN9iz0LjJB1hzUHvYN9nT0dXY89gPUf/Iw9if0I3ZZ9gj0CvP+/
UNwk8p/sESkHCtge6wv3CToXezz7O/gZzz/PPnoQ+zF7MXoQ+zR7NHgkaxDr
BjoR+zF78W6Rcq/U51tBxk8LzsT9yr2KrsQ+yh6KHsfeyb75qudnITcLuh76
AboB+Vt29z75je/0jU7HPsceB1a3TSQfPTogeyH7IJgl6x1rHXNhfvht6a+L
Xwf+Q3gq/I/cU/BmuK+4TsyHHDG9rdw7Ul6Y/azsEwk32MvryR2zp5U9vD11
e3n7fbw9MuU+fuwbnmuGPDPHWHmUfc5vpZwGyOQ1oDzS68Eq9vNj6b+Xj9sz
0tjIQ608MxLOQ7/MgZw2E618OJI/a2CkPB3k+yCnwhGR8iqQ+4N6cneQG6Rf
JN93fysPjpTXg7aHR6tyLiDjfz40Ur/d/Bz39fMFJ2NNZz3f28+N49b3Mdbz
MQd6/5xHdz8XxqcNeUY4pyGRYqqJpya+mthq8LYTImFuJ0fKBUBM/oWR4ieJ
+eQaHu1zPs7K4/16nmbloEhx9ae4zLGUp3g9Oiy+B2wX8JJHImEmxPwz1sVe
Mja8hUu9L34nB8Wxkc77DP9f5vscjvU5M/fjXCYGmLhi+A5gWux57F/gfGdH
8u3Sxxn+/4LnDXV5GP9hJB/9eZG+E1d8jsvUc16n+jly7YhthxdweiR5vtfx
fZ73eY73c6zPk+vG/UH+l/W9PNj/I8qD/H+8IlLMIHF9V0b6Xh/jRz2+/eFW
XhoJF6W8LJIf/xorr4qEAY50Gf875Uiv7+73PM/aJd4Px4IdXuNtzvbjz/L+
L/GxwM9GR8LQbomEa4DXgWWyB9/gY13t44KxjYqEsxG7dFMkXz9xbddF4gBQ
Xu/yKK+n/dN+DLwAjrvRxx3t/cz068H1Ib7yFu8XPgKYInrVd37szT4ufV/r
/YMrD/fzAku7LxKeBvcd3jt+9XusvDeST594mXGRfO53RYp9IA6BOn4Db7w1
0nXhmhDbQj1+e+ISaI+fH2zyDm/PseO9T+Kree7gYvBMH+L3A3U8k/BG7o40
NuPe4fOhnzE+7g/+v4x1GUwUPQwdDGz1Vp/bRd4nzzjn+kAknj8l34kB4Hrc
49dkgstcB55j1kSe5ccixbnAcX/I61knD/fvh/l5M2fiRHbwvuBHgCczbzAx
+p7gYz3o82EO9PeQj4XuvCKS/ozezftWBzn3D/8f2MP/+G8jcTzw5zwZyadD
+T+XmS/zJjbncZeZPzju5EhYLuXTLj/lMrx3bHd85OBY/5ie+XokbvOzkTjt
cNxH+DFwTDjuKe8Hjj38bzgX4BP45sHJJvncmDNcdvqBu/GClS9G4qiDPcCH
ADNbFus36rF94VWA5WD7wqsA08J2fC2S/YjtDl8BjA1MAj4EmArjMG94+JwH
7bFbp3g95wJ2ApcCPAbsBE7DYX6dJ/n1BAvBHw++CMaA/x48DGwDHz9YI9gM
XAcwPOzm9yPZ0Qut/DoSdxc7+q1IeAK4DhwIcDts5NmR7GiwGbgaYIpgLXAg
wAvR++A+ovt1i6R/sL6BzcB1AEecFWlc7OUGib7DA8d2fzsSdjEjkswcKPkO
D5zyHZfXsWM/j8Trpvwskl0PbocMdge2BP8AbBVsCT4E2CTnuyCSPYit/3wk
ex/bmvoDnVMN5wAMD5v+o0h2/ceRZK5D40Tf4YdTznEZLAeeAbggdudXPhbx
4sSNf95U9840H5cxF/r1xx7/KZItjy3+cyR7HPwJPz14JPodnAYwTmzx7yJh
BeBG8ADAJsGx4BOAlS628pdIfGYwMHzb4Iv8V/i2wVnBqPCj3+btf/Y5tEj0
nWO/jzQWGAW2deNYtjm6J7wHMFrwKjgKYKusDX9H4uJS/vP/5L98DWnDux4i
8ZnBzOAZgNc2iPXuTfAEbEFkbEMwGHz84JdgD39Ewh94X2cD5wzTH/VgBWBs
cA7AQcER4Q2Ag9YlOh/422Bard2vjA1NjjrsaPAqfNVgq2BU+Pjx74NR4WsH
lwXjgTsCvgv2wLvmRjmnF38/OD14Gz51cF8wNnzwYL3k1W8ai38LjginB/z1
VF8f4YiBgeHvBxcHFyEHPzgJxyGD56wZa1z+C955x3f425RNXAZvg/cAPk2O
yjCWb5u8fEEs3iwl5w6+AXaI/x5suCX+t1i8X3zF+NPxpYMLcg+DE5LrMnb/
OLkuU/e5g4s0j4WTgCGRAxociT5beD1lS+8fXR/dCFuKvvC544fHZj45Eb+I
nJml+7iJzyBOA14TOAp5sMBS8IXjE8dnDqayWSxcBb9TzX3u+I42df84Odza
xvKvb2HllrG4suTX2sJl/LH4Z/H9duYeicXDJLdAZ5fxP+P7TryfzX1cxsPX
j28f/yQ+TXiA+PbhA8ARIBci/ADqyAXRKRY3FXyFMcBYqCM/BJgSPm983/jD
wYeoByMCd9klFvZCvoudY/m2yVWyk/u1yVMHb4DrhK8Mn/1nfl67+rH48vHp
4z/nGHzi+MO5XvAK4CaQkwrfP23xBfVzXy2+r/3d59sjVhwzOBv+ZvzO+IG5
d8BbWQPxa+H/5hqDP9EeDAqMinhWcCqwq96x8Cv8afinm/geC+a7wvFq+uTe
JIaaseGv4tPD5834HINfG183fkf8j/jt8fX1jeUPxqeHb5Lf8fvhO8dvTm5J
ck1iax4aK68ftif+OvzT+JvxAR4Qy0fOd3zWcEHhbsPhxsZs7d+7e38DvL5P
rPPlHInn5TvcV8p9Xeaa4k/v7n30936YH/59/Or4NuFGcI+Qnwf+AZwDPvAQ
4EGQ04n8Tdht8J2R4UWQN+yoWPwO8rbB38aWhMONDI8CHjQ5ieBFkF8IGd2Z
fuBPY3MRm3xGLN8+xx3mx8KfPt6PZcxjvD1862N8DrQ/wseFh0u8MXwD7Dvm
h93HmPSD/gw3GY4yNhrx1MRvw/OFr8xvQ9xOIRcMthvlSbF4H8yRuaIbwwWG
EwyXGE4w31dyEmLxvxkLXZr22BH0QV/YPrQ91dtTnub9cC2ZMzYpeigxnOil
lJfE4j1R8h39Fj4vMcCH+j5AHDt7AXG/1GMbwUse4teEGOGzY/ERzo/V/hzv
B34wOjz84GHeJ5gH9y24ByX3MXwo8vLxH4EBEI9K3OypPuYw74f/gXGxfSiH
uoy9wjyw15gLMrYMcaaXxeJooOvyHb2aOmT0XjjRcKPR/1kT+Q5/Aw41XGp0
YPwtPOPo1DxL/HaTtxnuMufN+ffxPi7wfgqfd+7ndKGPRSwqx17n5eU+Fvl/
yOmDrU/s4LOx9MnZHhNHHBw6Jv4kdE58SsjonujJ+Jw+cn0W/1xL908hz3Kd
Dp8N+hX+FHw/9XocMvoVazAYOuswvgB8Cb+4voMvBN0GvRHfRgf3EyHPdb0e
vxQ6NnsB/SxxHZa5obuiZzIHdEx8KfiHFvn+jG+DfRn9gvox7mfBd/KV62L4
e9DN2FvxW9Tvvcjsd+D6+EvQp/DbMOcvfI/iXNi/0AHpEz0QPYFxv3f9i2PR
Q/CtcS7YK/gFGBd9kFjV+2PxwO+18r5Y/PTVEsWrtq9T3ABx/uwdxBPBHcR3
ib8D30/9PoPM3kTuhDu9/duJYpPhQ/4RS0bP+cnXUzhcxNfTfw8r3/Rj27dR
27u8/fymkolFZl3HB8Pavqyp5k+sMPsa9ex12AgTYvHn30l0nsQLE7/7YCxb
Ehz8AT932nL+xCXf5zL2RVfstFgxu1wPZDjn7yXqCw78Qj+eY8ljdY+PuyKW
TD/N6jQuMcF/xzqWOcBz5HrCdcQWwFdXr/8io4sSM/ywjzueuNxYsaGNPK4W
e4pyksuPWPloLB498cGPxbJPm3gs7V11iqdFhuv+LDG3sWJzf7Zn4IVY8aDE
ZSJjEz1t5VN+7Ac+LroifTzh/Qyq01jEUjf1uE6Ofd/jlAf4OE/5WB97TDGc
c+JKn4vFD1/b61krlli7ybHiZfHBsG7Ah59m5fP2ObeZjkMmnnV9j1GlnnGY
N3x8fueYGd7HZO9nvB/PscS1TvU5rO5z5rrNt+fq7Vjxl8RbEncJl5vybZdP
t3Xk5VjxqRt6LGr35vofHvHn6BO/JsTk8jvt4aK/b5/XY8WYEnuKDBf9VStf
i8U9n+j9cB+ir8NNhRtLvOsr3g/9vepzeM1l5kAM7vRY9m/X5pKJ323u8bnU
z3MZ/vy7Vr7DWuDn/Y6fe+Qxp9R/7vGzxL22dhn78UuPOSX2c5tmWvOJsY69
HtuT8j2X8RG+4ef7qcfeEm9Lf296nx1bSCZGlrkwPzjpvPecfog9ZZ9BPznT
dRi+o6sQg8u7orEleQ/vR7E44MRx8q5EeN3U8dv7LRUzynt5Z/r7dZHr/B09
vOOKmE5iPZGxH7/2mFBiMInrI74Priz5J8lDSpzftx4fCj+c99AxLjGdf/g8
mANxqh/6uNt4nODcVhp/ts9hI++HccljTB5t4iM395hNbG3Kz10mrpL4Sjjh
m3ms5VMm/+AxjHCt27qMrUduOXLMEXdI23l+LHNZ4OdF/nPqiTH9zsclzpE+
vvR+Ko+95XrS9lNv/6vHwRFrtoPLDd2+xt5mzfvJ49eIE8TPgQy3+ZtYeaK5
Jgtc5tqS/4zcdsQREkdHPB28TfJHkeuKuLoFHotNrAFxirTHvmvvcYvIi12G
p00fP3g/jMPYcKjxu/8aK3aMeX3rc9ve4/jeba3fiSuDz7PUZY671Y+lnvNe
7OdOzh5kYvLY94jTY+9jT2CvBUsBV0Fmz2VeP/l5/ewy41LyHQ4yOOpSH5fx
kcFUydPInInR5D/5LBb3/zP/j7g3sCXZp+f4XsleBSZM+Y/L7I3sbexr97jM
/sd+TS4S9nowWNq/5jgl62l/30PRLVjPwO7Af6f57+CYYJiMS66NNbw9uTPa
+77Gscj0y5zYQ1mzyU3Ams9+Tg4O9nowUfpkfPYpckmwf7EvNHGZfYx9FLyR
srHL6Hh8H+F7HO3Zu8BIwUzRW9mnkMFO2a/IkbEyX0Ss3Bzsd+w15ICo13U5
hn2N9mv7sbRf3c+dc2EPY09irWPNvc/3GmTWY9Zp1m6wRMoWLqMP8531HB2Y
Pfh138eR3/W9gv2pfq9AZo+gfgOX+R+5B8DkKZfVy5HWetZksEzGZUzmQ64H
9g7GqfOxGJf8Dux3YITUMy/WePIssM6zF7A3gDeu7jL7Aus/ORrYX8AhwTcZ
n+sQ+jWhbeLH8nyTc4FnPEu0noDXsabwfZT3yfw/c31gfb9nqGvj9WCf9Mlc
mBs5FNjLZnk/9Ml6zBrH+rZeav+7fQ607+t7WavTOk1eANZ81lJi3Xm+wBvB
K7EJPvR+WOPZB8gvwD7Ceg6eCJbI+rq5y21cZm1H32YNZQ1h7WENYm2gPTH8
rMk805v5uPNdZj1mbPYS9pFfvB+wHeqYGzgqGCZzYEzWOuKKWZOxO1g3WTPZ
F9irWI/ZR8D4Wjleh4wdw9yIc2aNYn0lVvx0x9/A5uhvcz+eveMnPxfaf+X1
9Pm9jwuOR9nB5bl+LswZftUeiWJXV08lE0vbwOSuJn/ZVPgPeBA2xL9W7pKI
p8l/Ufp/yvXo5NcEW4b24EX/JTpmt0R+KWKJ4V/tmkhmX+A98+gb7/l9yH3D
vfdPolxUu/y/Y4jNoX5XPxaMjXH5b/lfiBtnr2SuzGNb3yN28vk0THVu3RP5
tIgfrr8G3fzcuQ6r+fnjbyMuCO4Zfi9ifeGDcZ3Ja4A+sGeieq4hv/GdeGH6
4LznNdXxXbx/rkkXPxfK3V1u5PNa1FTz3NP7xL/DGsv6+rXfP+zpjVMd09O+
r2ll70SxzJT7uIyfjxhm+IS0WcM+vez7XonqmSd+QdrDldo3Ufwzsc9rpfqO
zFh7eft1TF7bPvsnatPEPn0S1VE2qRPvjWOJWabf3t4P/j9imOHLNfG5/N1U
6wH9bVgnvlq/RDHOrBXIxLoekCgWmj7xmyLDeWM+B3g9bQ/y9k2tvr/3w3jI
xDhTDvB6jj/A2+Nr5FjG51jWpoPte52X29XJ78v14fyaW/1A/nurPzZRbDNx
zfj5kOH4wdU7PFE8eItUMnHZLU0+jHuwTpzCQ7y+WSqZecLtO8r73NDqjzT5
DJM3SHU839fw///XpvqP9/L/neOO9nEZ8wjvH18p8pM+5qE+FnNr7nOqjwln
Xox1lPcTmHy8yRNMbmNya//OeXL+xFNTd4zJI+Ehp6pn/nAfT0gUx80a2M7v
4TBVv7wz5lf3ExDrhn+X+XMNuCZ1fq3pc0Mfgzmc4ONSnugyPldkxrwKf6p9
JmFPlaYPlPKH/2vHdq7Jr/AEz0KqeNIneTZS1XWxcvdUMblPe5sWG+hdh/1S
ve+Q2Cvi5PEL8/3AVO8/fMllYhUp+7l8F+teqjjWe1x+oIXK3bz+3kQyv49n
/UsVp3yHyTunqrvf5/el1e+Uqp6YZfKWMR9iwW5L9Bv1d3k/g33cLn5ed7OW
pqt+39XHGu/H7mTyA4muA2MSR0ZsPP5iYpGIM8T31Ie1IlUs8LOJviN3YvxU
8dq813j/VO823i+VTNxu/XfedTzVj+Xd4LwrnD6pm+ptaD+F9S3VOPwnvfy/
m5xI5r/i0ztV3DE5mYjlJo6MWDDigfH3kU8ImbgwYs1og4+YXGKcI7FyvCu2
b6r/k88Bqd4Z+6z333cDlfv4WC94G2KWKfu63DPVfUW8Ntexa6rY6sd5Lk2+
yeQjeKZ9nsTOHeHyH4lk8mAx56NTvZOTd3Ee7fMnFu4ol4lrIt80MWKcO33S
R/0x5DT6zeTDUuVC45451OQliWICD/Nz5zocnqrt7Yn+R+4pPvyvTVroejEG
PJx3crsvMsU4HpKqT+7DV6z+mUwxjuSPOTZVbmzGOdzH4jtzJr8U5bE+/7l2
7NxMcY0LTP4uU4xg08J0tlxxfhfbM71PJluP67qHX9uH/DqHJk9MVE9dNyu7
p4q7f8S/9zP50UT11PH885990FL/T49U8fKTEsn8b497m1nez57eZoL/Z/xf
9eMxFteX60IuusttzgdmihcfYXK/TPHfl5i8X6Z47uEm980Ug851G+jX5DKr
PyBTnPoadh2SXPGRxCge4td8udWtkytG8xcr/84Ux3mpHbt/pjhy/rc//L/j
f+D/5r8YmyiHAvkT6nNVwP0ekkgmZ0Vp7Qv7nJVIPjtRTgzKc1yuz5dBvAlc
5HMT5bWopZLJs0F5nsu0O9vlyvvuaPI1iXJSkI8CLiky/PMuvkayBrJedvbv
cCzI7wDHm3Wri69dG1k5jGe7mTgc5BSAN86xrLmsvdvy/9jnukRcItY+7iXa
0eYLX5/v8/acS+X95qmuEdcHLgXnxXlvnGrs8xNdszOt3NDmkLEem7zM2m/i
v5/fTPz4070fuPgXJMolsrW1udLk2K7DiES5PMjjsWWq7296zCD1cOm3svq2
fkxnX+PZa9JU/c/xuEVyizAmMQanej3nkvlc6/97/tM4VRu4EPRxhrdPrH6Q
yZ/UqU3k3xkr8fOsz9VSP85p3g/8MPK8wLNAB0QXRB9jL9rF580+xX/K3lSf
Z4SYgo72++hEuTvgD5HLg9iHDlbf3j432PfrE7UnJwnH8J0cI8RX3OjHbudt
722ue+B6bw8v/w4fdwer3559zddC1kT2NcpxLnfy35t4+7H+HMEr4pkiFoDP
WG/PPG/0+dBnJ19jiRNYuea2EK9xnNexz7Mv1+sFlINdB1i537fQ+Y/2cZnv
zSZ/1FzXajv/zjrHenegr3uPuVyfl4TYBz78xppG+27pqnWOkj2La3Onz5P/
626/Vl39mWPt5Rl8wJ8dygdd5vm8258jOGHkHCGGgnW6q6/VnMcY/4+4Tjf5
tYLjhcx/2N6f16HNtc4/7M8s1+oOn9vK2Aw/RzhnD/rz3c3HYf1n3Il+LJwt
zov/n/txPb8nsS+QwSzq8QvsiIcqs+EzYTgPmjyxEn7zA/dDJV/tVCu3y4SZ
TDf55Up81pes/DeXL3KKyX/l8rE+Z/LzlbCcn62ftyr5PYfaGj6mct+vlddV
4kdea+X8XD5Wxvw617jnWfs3K/kwf6u0B7D+/1FpL2EfucPkuyrxBYdZ3bOV
fKd3Wrkol5/3R/7HSj7isVbeVgnbo+7nXPW3mlxlwujOtn7ur+RnfszKSZX4
hY9buSSXD5pzalTovM73NZr1mZJ1k/2C9W9jXx/P9DWUtYjvrJusjZSbukwb
1q5lbrNgY2B3YGOwLrHmwOeinrohvnZz3G42r2WVcr5c5P2f7/tUzdf5eegn
hbjQx1v5SC7++E+p/j/+O/pnTWPcYX5enAt7GvvFdr5XlumquprXc36ln+NZ
fr7sF8O8HXsidlfg5/VnJV0BPWFFJd0CvSLj/knF/UhNzivFJ8SUmWI4NjF5
40rve7zS6i7OxVvZyequyBR/MMLkKythwztYuWMlzn0nK99KxT85w9oekYun
s5nVb14p7uIcqz85l1+indW9korHvo/J+1bihZ9tZfNMOPl39vvQSnyqCVZ3
fy4uzPUmX53LX3GeyYNycXa2trbbVOKyb2vlRZm47RdbeWYuvk8Hq29f6Z1U
ba08N1Ocx3voBpXyVlxndbtV6v8KK4NM2PIu3KeVfM67m/xXpRw9/1r5XyUu
4y+VdFD0z78r6XPocj9zjplwyCWVdDv0us48l5VyDO1q8tJKOX3etvKdSnjq
T1YuroQpdrE2yyvlFfqRukL8hF9SfUdewPNdie/4Kc9lJdz0Myv3zIT1LTS5
ZSF+xUU2lx8qcSXmW9msENdihsm7ZMKHF6f6jfpZVjYp5Ft/3+QPKnFwL7B+
5lXicRAHODKRnnaS359gBTxzsT93YHlgesRvUoLlgePt6jK/4/f52+uxA9B9
0XvB0sASwR7BjcCP/nK8C2yLOvAQZDCQDq43w13k/S/YGNgX1K3weuwp7CJ4
oWBxYHOMAw4Htgbe1dPlRU1XjQHeAl4CbgKu8q8fuxKfdNuSPrG90LOx43gv
M2Nhf2G30QZ7bRc/L44Fq6FPcBg+jAG+BFYDDjLQz3stP3cwNmRwt3oMDhys
j7cDW9vf68HlKNfxNuBeyPx+sO9l4PCUTX1fY49j/wOXQ69BP0Fv4Xo09usD
nkZ7+mB+YDVgZeBT4FRgXIe5DI400M+rHgfbwOvrsbYOjqeB9YDz8AHzAfvi
92beBlyKYxnnSG9Tj5W1cnmQr/m8jxhsjDnzf4KtgrHyP6MPoReh+93gMvoG
OgW6xRDXDzt6PbrbDq7noV8ho2uhq3R0/epm/436+nboYOiV27q+coP3P9R1
G3TB+roOPi46Njo0+vNg39ewC9CfeaY4P/Rr2qCHY7vQP7rrYP8NnZzjcj/2
UqvfjGfT9pGLE+2b7HVgaGBq7C31/a60Ebw9OeWYN2P0aC67rJ3JV/t/BPYH
/na8yyMdD2zj9WDsYOvg6ld7P8yT72DyYN08e+Dm9T6Ihl7f3dvgj+jqbeY5
xr66t+/pzybPPnYP9g85BrF/sJ1Ylzj3LVLZSpRbuny517/VTOe6uZ8v6xn9
0Mdlierpg/Ztvf+rvX/sMsp2PtaV3mZpM9lnjMVxp9uaOaQSr5C+GYN+OO4a
Xz/fL7XfsNfMLLUHsP6/V0pHQT95omZrSqr8Q42sv/1z5WV7wuo2LsQN3sTa
DMiVl+gQK7cshLs+aW3WrhTX+YC1GZcKS6mBGxTy6axr5a2p8irdb21uS5Vv
aXtr06qQj+wRq787VU6mh0y+I1XeqXdK7W3sa81snINyxZvOKLWnsp9ubuX6
hfx399qxt6TKsRRZfeNCPsQJVj86Fb7xbqm9k31zA/v9rlR43qOshaXiKO83
+fNS8c4tbdxTM3FMtrD2A/06BFa/YaW407KSboRelNvvsyvFLbzK9c/EMdnE
6rtm4sC8bPU7ZeI0tWAulWJLDjf5tEych3Wsbs1K8b5/W/s/S8XjljaH3rly
R3WzMinkc3zMzvHeVDmo7uPeKRRnvbbVd82Vs+oRqy8KxRQ/YPLCUvHXS63c
K1cOuH2tDGqKHzjJ5lJXKV53ibXpkSsGuqX93svnMJn7vFDs7TM8p5XiWw+z
NmNy5aPqaPJpubiH26M75YqbRO/rWkj3m2xtpqbKd4W+2a6QztnWyudS5dPa
yI49Nlfc7TTOpVLMbGLlkbly5L1u9bsUikWdan2+liq/FDpjp0J6YxerH5rL
V7D6RrYe54qnbGjyk7nijCfaufevFLP9irW/M1cc5HTrp32heN6jrP7omjj9
4619r0pxmBta29UL+cobWJ+Pum5/n7U5oFIs6FiTe1aKsXzG+ngxVa7uk9Cd
C/l8t7H6E3Ll+uqMTpgrvvYAq78yV+6uPa3+5lwxtdOt/p1UuanGWt1BhfyY
77JGFoqlnWny3oXiZPfA7ssVX9vPjh2VK0/YLGuzX6FY16usrnchv/Drdg90
y8Sf2tfaX5orp9fH1v7wQlzxblbOSIXr74y+mivP4FY8R7lyFx5px47PlVfs
ZZM/SJUn7EMrDywUc/oR+3mhmNZPTD66EL/9JO7zXPnJelufE/y/28vk23PF
p3aw8ttKMT9f25y/LJVv4Asr55fKQfBiJfsZ23mc9blurhwPd5sc5MrNcIfJ
zXLlWrjT5Ja5MP6vKunK6MmH8HyXirdfam16+jOygckb1hS3c5+Vm+ZaAx80
uW2uvAj3mJzmyvcws5JOjD78kPV3Z6b4iHtNvjFTTMT9Jt+SKfbkUZMfy8Q3
f9z62SdXrP9TVj6SiUP+mMkPZOLVn2PXb3qu3GwTS9lF2EQPm3xvJj7+IyY/
lIlrf7SVDSrFD/9u/R/sa+8JVr9epXj+RyvZ5Njjo63Nn5lygVxt8rxMuUlu
MfmfTLk9hpv8RqYcJzeZvCSTL+hWk9fMldtvfCUcAQzhRqtfnCn/0CiTv8+U
U+Rak7/OlHfwYDuv23LdP5dY/cuZ8h1eZPKzmXK9PGzydrnW+YOt7odSeSIG
mPxzqTwOE63Ntrnygpxo459UKa7yUavfKVf+jBE8X5nyi1xdCTcBMxlp9R9l
yulyntWdXykG9Qqrn5nJv9fI1oEpueKJH7Axb8sUv/OYyU9lignoYedymT9T
F1m5d00xWjta/WBfP3uZPNKffWxNbFrszTWsbptMnNWO1uaUXOvJf9igleIn
p9lY7TJxV3e1Nmf5Gri/yTf4s9/P5Ft83d60ku2N3f2iHds+E2/0LZN7Z+I5
xtZ+D99fOph8oq9Xt5WysbGvj2At9Gf2EJPv8Gf/ZNahXHkKB5v8TK6cfMeZ
/HCufIR3W3l8TbFDY63PszPlUr3d5PMzxQGNL2WrY6e/ZOX6mbj0j1v9epm4
4f8zuS4T9/xTK0dVind9yupbZ+J6TzY5zcTR/tXKCZXiip8z+dRKcdQL0QUy
cZuftfZFJn70VJM3y8RlnmZzfiJTzMh73LOV4n4nWJuRmeLvbjH5zEyxaXeX
wk3ATO40eXimnLXXmnx4pvys95h8baY4r2tMPixT/tQbTD42UzzWmFIYCvjJ
jSYflynP7s0mn5IpP25q13bPXHrCxXZdT0qVK/QF+/3NXNzCC9l3Uvna8L/h
28MfhG8HPx7xxWc3k4zvD781bYh9Jocj7zk+3fmhyHBE4cYuSsSb5f3d8E3Z
4+A4IcOPfN39pvTfrk6+Lvxc9L3E+4efA58V7iZ5ORcm0v3gbs9PxOWek4jz
Df+N37/2NnCW4AR/4rwv6uEE885N+mSvhO8EJ7V+7ov9XBZ7u/p3OPzi7b9J
1Od8zx39jcuMgQxvGV8zOazx7eLjneIy8bfUkyeH/Dv4qvFN46PGV40vG981
9fjB8XW/6G2QaVfvK6bEp0xOH9rgL+a4aX4snECuCXEF9NnHx4CP/2Einj//
D9xi9Elyp1IPf5J8pou8Hq7x94m4yrMSxSQQj0Ae4B/9P4XXBNf5S+fF0Sf/
P7lNORa+E+UPLvPfcyz8WOKKmTPXA7783ESceUq48nAdV+bGTJQjCLsT+xPM
Fp8qfoXH3c4ijzn2F/bWZS6TYwj5TbdbL/FjabNZusq2o8SOY4yL/VjwY3Dk
ejz5Qpfrc+7jZ8P+2jpdZZtSYufia8Quw1Ylpp389WBdPX2++Ijxt41wOw47
bwu39TjHTdJVNjQldjfx6pwj59TW22Inkn8KHzM+Za4JMv6XzxLFD8DtJE/u
R4l4s/BIubZcb/Lw8hzBEeX3j70NzwnPEvx5Ygv4jfgCeLaz/T4it+8cf+64
z5AXO+eWfp71e22231fk853r/yljfurjwuP7KhGXD84q9Tzf5Av+zOcPp5Rz
IT6BD/XEKcAdJRaC+AQ+XySKU6Ckvo3nq6d/OKuUC1yGM4jM+OQI/sLbY1tf
5f8Lz+oUf6Z4huBwwDMZb2vm9alyG/9n6+gNqXTFu6z+xlT5jG8w+eJUuYob
gt/m4v2ORZ9Plef4O6u7NJVedLPVX5Yq1/Jv6C25eLO3Wf3VqfIf/2F1V6XS
nW63+mtT+evXQo/IdT2vsvqzU/EfrjP5/FR5mr+1Pr/K9V/MMfmTXNzpMdZm
RCpf/6tWPyMXr/tyqz89VX7rD6zuzFS6zZVWPyRVnuNZ1n52Lq74Zdh9qbgc
K6x+ca5741KrH5QqF/VbVndKKp3tX+x0t2WGWfstK+VUmsK4uXIyjUYvrpSL
Z6jJtUp5qVYz/Wqc6/+n2X43rFA+36fRB0rl+mxsbZ7PlaPlcfTESnlezrW2
59nnJGIKbawLU/FDBlubqFLOpqex9XLZoS+aPDyXjdPd5D1rilefZuUFufIY
/WXyFW6vLTP5OLdbr7Y+d62U22gUOmClvEUrrM15bhdfio5QKR/TP9xXbqO9
xL2UKy8Ra/x03wu+sLrzUunD11ibYalyb8MbYm+Ac0TuBtqzP7AH9fZ790D/
Hb4ZcXLvJqven4lMLMCMRLF8i/29oDNchvNPPXGAcKbgUdVzpijhNZEbbrLv
d7RBhmdFvrwnXeY4uDLw4sgTwbsZOA6uU0//jbm85/NhPfufr2m0edLXOvp+
xvskzwXvt6gf5ylvU//uCtZI4h3ok/Mmfm5mohg68pXP8n0Nnh7vDIB3R95A
vhMzSPwCex+xf8RHvpUoRpLf4PDxbgU4w8RVEmPJ541EsZb4DPHt4XeD0/ea
90+eDsZiHNpyLDEpX9r98HmuuAnyGL7s7Sl5vwV7PXMn3o/nl7gGZM6J+XEu
xC2Sz32mt+HeeNmP5f/jPyWWk/MgdpRYEnJn0D9jMk/uFc6NnPJveRtiFmjP
NcDn9l4uv9sZdh9OdB3+Gytrmd51cy+2QKHck3dbOaHwvN5ggYXyO94IVlEo
/+VofEqF8lOOBUsslJPyeitHFcrReIeVdxbKrzkZO6JQvslJ2BeF8l/ii/vE
/XEfg13ZZyOrnwK+VCiv7S9W/lood+NEbJBCeTcfsPLBQnk3H7XysUK5MG+3
clyh/J3XWHltodyrz1s5rVAOxZetfKVQvsw3rXyrUK7K16x8vVAOyxlWvlMo
F+Z7Vs4slCNzpJVXFcohOsvKDwrlwpxt5UeFcnzOsfKTQjk7v7VyUaF8li9i
7xfKx/mllV8VyhP5GX7yQrkk51k5v1COyYVWfl0otyX+//mZOADfg8cUyov5
k5U/F8pVCSZ0TS5cKOL+zBS/w9r/Yab1/wJwLcccXrNySqZcGT+Z/KN92ln9
2lb3fKY4F+yP6ZlskG/tXhtaeF4pMJ5M73gZYnVTfQ2HL7A8E2cALLlTLjwZ
X2W7XP5KfJJb5fI/wq34KxO/Ah9m+1x+THyhO+fygbYxubV9uofyu3bP5Xv9
3OZzUqG8ZKdY+YTjhGfbOU5yGxaOwy+ZeA48rwsyPbPs239k2rs/NTnO9D6r
mRyX6b1e4J1TUmGes7iumeLuT6507bhucCJ+ysSLgJfxQyZuxqd23AmF8hV8
afKgQvkTvjb5zEI5GRaYfFqh/GDn2pwnu609h/0/U6w9/vO3M/nQeY7fzPQs
97Hj9rHPIcTZW92tuWI0DuA5zRV7HtZki2KHNrc51+z7iZH8CVFNPoX+Jlc1
vU+llZVVoVj7va1+/ZreMVPWZK9iq/5mZVP7vj98g5psWuzZPUzuVlNemCOt
j0EmH8Vzii5R8/dwWJnVlBPn5JowL/CuU2vCvMC7dq/J3sbWBp8AWwSjWK8m
2xu7e52a7G1sbTDydWvCyeEC7FoTHwBsBowbfAZMBXwZXAVMerOacOkta8Iv
wC7A4Xg2eC42rclux2YfYvW71PS+lp1rwjXANHZEJ8n8PY+58PeV78a0srVj
jPgl8NPgm+gEZlXzXDvIhfIVgFUf63j1OOt7+5pyM/yTqh1tjrHy0EIx/oPR
u2rKBQM2w33DPXMx60qhXMjcXwtT3WOXsbYVyrV8Bmtzofe6H1Xof+I/Gmfn
cXemOBow3TmpcN0RrG2FcjZfwPpdKO8ya8A3qdaBPajPlVOCczoj15y5Nufk
uj74E95I5VPY3eQuhXII8XzMT/WMcH535TrHzpxLpvcFNTe5R6b3SvEMfZHq
OWpgdQfXdJ+Dz4F9g9GBY4Flg2WBc/euCes+syYsFRx1qMln1ZSXB6yL9YK1
AnyLPZL9sVdNGBD4D7pkT9cne9R0zpzvffb7QTXlfgCrA68Hr2NePIfMrb/J
A2uKZwLDwwcDjteqkp8GHw3YIf4D8MMBNT3PPMv49A7L5dfbmjWzUG6kTaw8
PtN7ohrD+SqVU7kB/rFSuYT/szarlcolvKmVm5TKq7ellVuUyl13MPMvlbNt
c7CyUnn4BljZv1Ret7+tn38K5Q9ebuWKQjmGU/s9KZU3MbQyKJWD8A/7fVmh
HMzrwF3K9F4JdP91S+n/TeAxlcr9vDHPX6l8fv3gTpfKx7Y/fOlSudb6wosu
lWttLyt7lsoJ15H/p1RuvF5W7l0q51wHcNFSOQvbWbl1qZyFW1nZtlQOv22t
3KZUjsN9uC9K5Yrb18o+pXJPHmXlkaXypR1i5cBSOc8Os/LQUvnYjgAPLJXL
7SQrTyyV5+wEK48vlacttzIrlRvyGCuPLpXv7ThwwlL520rWm1L5EWtWVqVy
K7Zh/S6Vo3G53S8b1ZQLbJnJzWvKmbUCf19NebV+NXm1mnKc/W5yk5pyhP2G
P6emXAl/mFxXU46whvb/HFLz9zZhf9WUx6qxySfUlBPqP2u/T015yv4CS6kp
R9jfrBM15X5azdrvV1Peq9XBzmvKG7XU2jSq6f0xa7Am1JSnbE2Tz6spj9UO
rHul8iMusfYNasoHBwb8gePAp9jvJ5fKn9cM3LhUbPepVg4qFRfegj2hVL7M
DaxsWSq/ZisrNyyV87KplZMzvfME7Pk1x5+fsPonS+UEXzcTTg1G3SoTHs0c
hmJDlXrXZoqd7rj0uVb/TKn3ZSaZMGvq/7T6vKaccSeD+ZR6jyn494uOgR/P
GlnTu8d2tN87lcrb18PKPUvlX7zJjn2l1HsTd8zkq8ZPjb+6VS55CmOWys8+
Fvul1Pv/umTyeePv3h2cPpeMn7y1+8rf4B4slSt8gh37dqn35xXWfpFj6eDo
vzuW3iuTvwFfw3Cw0FLvs8QPuUUuXyS+iB1ytdk0ExbPsQ1tHWhgn51C8UPD
XBxRfLOtc/ln4dI2zcWnhTO7Xi7uJdhMY8dnjmR/yBUPi87SJ5feAj9iUiqO
xEYm1wrlpYOX+m8mbmpbK1fPFSe+1MqtMr0zcxf02VwcObgSG+fiS6xl8m6Z
3tPYGf9ArthneHNZLu4cfpi1c/li/kb3sO/bh+L/Ns/FAZ7OWlvqfQBbZ/L9
4PfB/9Mol4xfdEEp3+gHVs4qlVtxMetPppzrs03+sFR+xE+snFPq/Q/zrJxb
Kpfhx/RdKm/ij6znmXKif1uKZwDH4BuTF5XKqdrdym6lcnvvYWXXUvk+d7ey
S6lcobtZ2blUbs6dGb9UrspPS/Eb4DZ8Z/JBmXK1LrXr81uhHPy7MsdSeUbx
935Wyuf7eymdEn3yH56/Ujmz/y3F/4D7Ac9iRSmuxWp2zx6VKf96Q5OPyZRn
fSR4e6l3muJ72S+X3ru8FMcCfsUa+HIr5WWEx7GWcznWt/LETPnm4ZUcmotb
8rQdt0Gld/4NysQ7ob5FJX0aXfqrUtwUeCnLTP6jVM7FJpX4OtyH+Njb1+Rn
H+kxi483k18OPgG+uW8y4YBggINT+WXxyc7IhPGB7xGDBX4HdndRKv8rvtef
M+GYYJhgnPjFwTmJEwJ/BHtskgujBJ8E28MvC773SibsD9zvjFT+VHypZ6Xy
oeI/JTZrJQZn8ga58FOw07mZcEwwzHNS+ZjxL3+RCfMC7wKPxOcKJvl+JlwS
TBJsDJ8x+Nh1qfz9+PpvTuXvx9dflwvDBb8FT8UnDaaKrQluiL35bC4/Lj5c
7D/4Iitz0ufiecDx6N1K72/kfZHwEcAlwSThKcA1gasA/wW8D6xvJaejJpwQ
fhO+dvzscG3gE8AlgPMChgh+CDaM7xx8+IpU/nV86w1y4chgyJek8p3jN1+a
CUcGQyZ+C2wXXHd2Kl7LytzeuXgY+NAvT+XLx48/KhUHAv4DHBPwWbBZYsXg
VMGnws8MfwVf88BK9ic6834m35Mp1zj8gody2Vx9rb5fpdzch8IVypQ/e9ua
fMb4i4+G51MpfzS+8Rdy+cePs7onM+WWPrCS3Ys+D2fh8Vz69kFW/2Cm/N/f
4xOpZNuehS+7Un4UfPunuH//TBtzeKU8bbTFHqY9PvwL3Y8/AB5EpRzffSrx
UbBZLqhkq2OnH1nJ3sYOejkVZg1efQRrSKUc3nem4hnAMYAjA44MhvxmKuwY
3LhfLk4efDxiE+HVwam7PBe/B27PsFzcJnhN76fChcGE4UmBU4NRH5OLUwWf
arNc3Dt4d3Dx4KPARalycebgy+EThkOGX/ieVLwHOA8dc/Hz4OY9nIprAs8E
3hy8CjgV2+Ti7cHZG5OK1wKnZXwqvgtclxNTcTLgY8BbeToXdwX+ERg3+PYx
lXAfbL33uDdLvbMLfgE8NjgGz2TyT+ObJuZgq5riDqZl8mfjy/4/CA0rZg==

         "]], PolygonBox[CompressedData["
1:eJwtm3ncVdMXxq9GmZrVe8+9nXvOuTfNRaOI0EBEpUKSkgipVIYGyjxlLCGV
iviZIiKkhCaikUaKiiZKUipDv+/j8cf+vHvttfba++y799prPWu/0VUDOvUv
lkqlBhZPpUrwd3aSSn1AmVeUSpXLpFLvhqnUCflUqg/126ukUm/HqdRblLKi
g1SqJvX3kPk+nUq1h36Tegr5bvBbI98hSqWKCqlUnWwqNQx6J7ovy6VS58E/
l1KA1w2Z7+h/PfT18LfT/0Tkl6BvF/Qr6CxZxX1GQm+GXwH+LvjbqJ+Pvr+Z
b2XacszndeTXoO88+DPR/Tr8N+hbCbos411A2yr4F9P2GrJ70Hkh9dJVPNYO
6DYZj1kV2W/osxTdL1VMpX5kvK2U5ETP4VTGawK/GfXO6N8EbyPlEPMpS1s/
dO2ArkL9S/g/UW8cea6VKJdAd6V0R/5/jPkW4xeH7kG9DeMHyC6BLobsJsbf
ir4fKefALwE/hl+GOZyB7icrpVL94e1EviryX9GWg/81dGnoLvBLI/s0Y7zG
97eAfzXy6+EfD38xdDn4k+DPgn829Fl82z/Qp8E/ndKTtdxHn5XwK1KOQf5Z
+G9SPxP546EnQM+EPgt6O7LbEs+1NXPuwnxqIHMBvNdp+wXe5ehsD+8Cygz6
vs2YPRhrOPzd8F+lrVQVy/SF/oH5lof/BTqupO9vtK1gvAqUvYl/U/2WHZHf
gK6PkFlXNpU6SJ+TGH81baupr2A9fkX+ipxlO1Dawe8B3SljndfA/57xyiH/
eeC5/Exbu4zn1AP5A+g7uRprjfyt9M0jPwT+LZQx8MfS9iT1YvSfDD0B+jno
Y6DHUG+N/BH6nkHplvMZ0dnQGI8j/yRtT2QsU4exDjOHhsynEaUVfZdrzaoi
i8xpOm+sb1t0F0P+RfpehMwUeFO1xtQn0TaJ+kRKe+jVOl9Fbns+Zxnxns94
rY9ozwRe8/E6u7Q9A288ZTL0hdDHwm+b9lm7DPq1jM/cTXzL9dBzqC9DZjr8
y6Hf1F7X7w19JfTb1GdSXow8B40tnS9Tvxj+i9AvUV6B7pL3WXkl471+NGOM
D7znK1C/jraPNH/aarNez9CWpL1mp8FrThnMej2AzJnUl/L9Y6FHy/6g/zja
emds8/pBl4W+lvp1lG7UNyHfj/V6HfpR+C1p+xP9zSk1GOsh6FXwXmX8WtAP
Q38tWwOdZz4JJZu2zXuTtX2DcgL8EfD7oO8o2YOMbUBv2TbZzIxtan3Zyrxt
y9OVU6lB8APo/vAGUhqjewLyddDdFJki5Iuj/3TZSuZcP/Ye0t65iLaH6N+C
/gckrz1IfXTOa/Fw5r/fMudv1W/6APoegX4k42/unvMZ1tmVDZUt/Cv02LKJ
Oks6YzpbOlPnoO+JnPfqY5RLqf+U2DbI5jZH/xp0bKTvu9jYqsz3RfR9mvae
bgH/F3Sk4R/F+bsNuiUyXeEN4jfshL4v0fcZ8iVl46G/gp5PvRTldOQ70NY8
Y51ltH/ytjW9aBsMvznjN0d/B/Stpm9x6BC6he4E6vuYTw46ohRj7KegX057
jc+EfzM69kDfifwCnVX0j6JeF32V9VvlbCt0Z45E9nz6tETXGPiLkZ8DfUPW
e/RaZEvQZy2yRZSVzOcf6EB7GZ0fIv8u8r2hN/ANR1HfS1sGOks5i/l9Dr2f
vpfIJsB/EB3HQVfT/PO+s3VXX5Hx3rs657r2YDP6fwZ/t9aS/kuon47Mg/CG
ML9PoetBj5A9hE6h/wH0H5v2HF7m+xbQdhP182hbD6+0zgD0mZo/Y/Wn/8fU
v8FGP4K+T5CJoJ9F/j3df8iPQr5j2rZ8EW3ZwDZdun6nT5y1zk/lu1A2FFnH
38jXpWRkS+n/Bd+zmBJA34uOb6mvp+S136EXoPt69HXT/KEXQ/eD7qH1kv2H
XsSYtzDW+bSto+8aSkz/h+BPZaz18PfDbwP/LeQ/hx4OfSH0zdSHFFyvgPxX
9F1CydL/PuiB8AYUrLss9HH0b4zOBP4E2m6E16/gtTwB/nL6LqVUg38/dCl4
D/P9J6S9JqvhfU3JwX8Q/irqKyihzjJ0ivpYvm8a8qcF9r2K0f+ZwD6Y9v5v
ofeKzsDXifeY9tbp6LhI+kLfbVdQNsL/jlKM/XSWzjf1pegsrt8G/li+p5vm
D72zqm37S3zftIxt/PTINl+2vjzyj0CvQ3438kur2peJaDs6a5/mIuq9dCdk
7PN1hr+B+bQrss7O8JYyhwXwSqdty2+grW/GNn2T7vfEcy3OnK9E31rG+wnd
66G7Irsc/iLZCkoX6GXQC6kfrTMFvQJ6sXwhyomsxwuMP496G+a/Rf5qYt3y
2VYx/sq8fbGSjNGA8SrQ5xztRex5o8g+onxD+Zjd6LsMugT0Z8hURHYy+mej
vxX07fCX561rG3R95t5XOuSLyIdAfhny/0BfDv8Y3dV527oRzKkl8s+jo0Ha
Pl435L8J7Zv0pExB17XIdJA9UUyAbF/6z6b/JP3muqsoQ4t8p39A32zed9Gb
6D8ie0VpVcV32GHqh+S/Ql8C3SK2jynfsgv6ToH+WD448+kI/SeyfyWWlY7j
0T0z9Nyvls2Abqk7qMh7ogeya2g7hvoC+l8W+Q7X3f0tOsvlHdMoltEe0F1/
Xc66dOffSL183rK6o7ujbzV0GfTNR19/5vq/yGevt3wO+faUN9DXj/49kV+r
NUZ+IfyroNdBHwe9CHo9Y3fK2xdrwpzXQi9E52D4jaGfY/zz5a8j24rx74Fu
An237BXlIHRtShH10fD3wfst77tOd1xb5vYb+urij5bQnmT8AYljgUmMsR/Z
3/O+C3Um/tDdn/fZ0J4+RP1g3ntbe/4Y9O1AX5Vqtql74f2q85z2HXsv9Z18
Q9ty/BbyJ7T+ie/K49O2PedDzw5sg2R7zoP+MLANegY6gX4ZuqRsAHTtxL7S
MdBToGsm9qXKQK/j279nPsWZzzvM5z14VWh7i/oAxlsC3V4+VNpncBX1Tcgf
yVrmA+b7C/P9ugK+rfxL6J+hp5THbkF/Dr07dKz1I/RTjB+h8yXqxRn/OegC
9P9ka6GfRn6X7le+fx1tJeDdkDh2bab4A/6e0L7aDtlz5nJswbGKYqh/f1vm
eE/Gv3F1+t4jn17+LfI3U99B/8PcdSt0PqBPptTBFo5E5gR0HV9wLKaY9ij5
v4ljoybaM8z3bsqf2ruULL/nz/JnWL8drMc/8K5NHNs0Rv4u6FGUQ9A3yr4w
t/r6xrR9yq70/53+DehfBbouvE8UPzCf4fIJoQ/nbStlE09Ffi/yNav5NynN
WDcmjoVP1f2M7F95287PKYOQv4Mxb8/Y59il/Rba1/uFPhl0BZSqaftEdeAP
y3nsYZRqupsK9pXWUTqhbwZ096z75Bh7OH0+z/g33cK3dpHPQL2GbBr0SYnX
vrTsAbL98vZNFMPIV5nNePMy9lk+Qv405N/RfQl9MmP9yXwbM14TysfwW8Cf
Cb8K/P30/VG/GeuxhPU/ivltg64EvRK6BPR26MrQq4t8t7cVJhP4jpev0Br6
/cA+g2KHk6GnB44h3qdejTFm03co37uZ+mb0la7mtleRr4/MG4rVkX8Puin0
DN0t0L8gvxX545D/DPl34DeG/5biP9l36FOh34aupDXQ3ZHzXMcyXlXoQazR
Z/CmIpOGHgw9H/qFwNhRQ9reDIwhDYV3m+I5+i+C3o6uLYxfppoxqGbU/w7t
i++lz6XQxXL2HfZrDugaqD1I38mBfbtzaJsV2MfT3q+cmKczcB90Fegp1P+i
zEPXt+g8xG81uch7v2Li2FFnYCH87/Sbwp8G/3b45RPffQcpc3LGGIQtTIC/
BHqjMJOsv+kx+XbIvyhfi/mMjK1DffvpN4U3jPkvhjdNGI58s8T1YrLx8lUT
r90/lAehixKv7d86D9SH0H9BxmPMga6Z8956iN/jU+TPpO1d3VWKR3TfQr+n
3wa6I3075H33CCP4U/EY8y/P+i+lbRP0D9CloGdBz1DskPNaySduGHvPa693
QucAneWc10Jn5GX4denzumxfxlhYSehnA2NiVdjvu3Sm0f8TfX5C/hL4n8Cv
KR8tMqYiLOVHxhst3z5x7FAW+jZ41fPmVac8Bm9/YmyvEnQB3lz2z7fYj5tp
GwevYt5YYzX4vdHfIHYsnIeuDa+minRnjOXcknNfYTqP0/8PSmfqldP2PZ+A
3hPYBx2F/DLFnNS/lH1WLMoYK7EfE5AZDD0CmS/kC+r3o/4+85vO/Aboe6kP
lA2Ht4I+I+HfIX+wnPvIV2ucd2wpn+1hxroP/YeFHelM67fNeaznKH2pXwJ/
Q9qYW2fq1XUn63zQNhb5Uui7En1pxQzUE8qgjNfsLvoPk0+Rdow9IrJPIl9k
H223Q5+DvkvhNUobq1KMr9hemFVb+bt80zLO61MZ+0b7kB8T2Ed6VPF47Nih
RdrYgjAIYQ/CGNoJO6H/Lvo/q5gF/ql5YzeKQUdBN8j7LlSMPTz3352QcUw6
MTJmJaxKPpWwvL8Yb1xgTO8reJUUY8O/nvGfpt4GmbHaKxljo4cU4wfGSHU3
TUxsi3RH3QvdLO+1aEi5D3oK/H2yNfDviNymumJw+YIHFHMF9gmfgXeu/Cno
s+CPp2+NvH33k9Key7ic1+7fOUWeo+amPsLins15bYTJ3Uy9DzJb6dsB/nz0
nZbz2VKMN4C1fIe2I/JfhVHQv7LwnSLv2YXwzobeW2RMdz9z7ZXYl20gGx7b
J5Mvdhtt1Rlrt+L5au7zUmwfTr7bUPgbhE9RjtXc0LdHv3ViX7oebb9BX5nY
V68PnQjfQV9czT79n/D7JMamG8KvI2wFfgH+AfgH4fdO7FufDP9n6MsTx0p1
oFfLV6YcTf0mxp8c+47X3X6r9gP1i5H/mPpJOlMF/wZae93hs3I+UzpLEwPH
+u2hPwoc838H3RF6LnRB9z/z+xUdNao5B7AD/mWJY9/aGWMNF0HPCYw5lEV+
J/Jp5Dci/6D2dt6+7Ur4MxWbQH9A/UPZI/reLRuTsQ86BH416B/SxjgfiH3H
6W4bQJmN/sHy8ahfDP/R2HeK7pKb9A3ou4v+SzP2wSPqubyxJNmAsbHvJN1F
g+E/EftO0102CPoPxV6McTL1L5nzYsVP8r/hX8N4M+UrJL47tee+gbdGNoj6
DNoejn2n6S4bGBgrfynx3S7M/JXYd4jujmG0vR7bh5HvMhy6KXNdxJ7uWNU+
9MTYPrp881sCx5K18rbliik/QH8ZyuHAGM/42DGIYo+baXs6ts8vX39IYKz+
Fdn8wJj929C90Pce9VmaH9/SO3Ys2C7tXJEwV2GtyhntFHZDqYDsnfDfj+1z
ydcaqT0j7Ej+dNY2OSrYJssW188aqxyV2PcVZvkGYy+kzz3QP0O/Ll9LPj70
Lvm00POg74Lerv0jXzc21rU3YyxqI2tyRZExKWFrm6GHFRljm4b8HOTvRH4b
8nOh18bGtg7KnjOfOxLHMo0yxna2aU8Exnja5ZyjU26uKfwC9G7K3YoVdMbk
azHeycieIv9Yey029nYoY2xNMbJiY2Fsi7S34T8C/wj8xdBboR+VP5V1brEj
61036xyjsJKd8B8PjJmcx9inwP8gbYzlAuim0HOhW0PP0v0UGwv7PePf4mDo
tddv8p7OWmxsbR/8p+nbRTYLuiSlq/yV2HXdUZfqvGv/aXy+IVdwTKJYpJ58
JNkbylGB78TF8N5EZ3v5G/BXhcZghL1Ix8DIOUblFn9JG8scyvpuCoxp3g2/
rcbU7wP/XMXXsevKaSxk/ht15uU/6k5GviN0j8Bz+Co0RiRsSD7E+4p1YmOF
+5F/F/rL2Njkb9AlocOCv0U+g3z7h2KfXfn4ZzG/PGO8kXZOsjV0Lei3oVtq
/WU/dd7TzlndG9mHke9yiLYHhYfD7x5YRmfnlsSxtc6QYov7Y9s2xRjNFX/F
XhvFxF8wt3flU8g3EV4p31U5BX6LhcqXJT4TOguKod6mfkQ5Cug9lHXIrpfN
FF6GzzW7YAxf2P119L868h2ru3ULMtdF9oHl+26Hbpd4T2kvCfO4IPGaai11
Z4yl/lps27VBdyi6N6DjpMBjRrINipd1lgLnAuRjybdSTqBl4jOvsy4ffjlz
OVFrTr1f2n3/QGeNrHUMo76R/jXh35r2Xb8qsqzu/HMT73HtbWEyFQr2ceXb
Sof22nRhJhnvubMT2yDZHsVYM6i/pfUsb5mbha2gvwDvRsXz0CugE/mi0GMU
68W25euRfwp6euzc17fQbRLvOe01xby6m8bFtsW6o4T9rM35txEGVB76AGNU
V24369yRcqDKfSqHpNjokdh3nWIk5eaej333K0cnrGVC7LtCmItydVNj+zbK
2emufTb23aA7V7njGvKHi5xDViz/u/CH8o7pFQtUpq1W1jGBYrvHY9+VivE+
KDhnolzJNchMhD8r9l3wA/x3oOvljAVoT46DnhH7rcV3GcdiG+E/UM4xmbCM
MbHvZmEaE6BnQt8h3wb6SehpsX2xddDlCo6RFBtpzQ4kXkOtnWKaF5H/EPlR
yP8EXVXYX8FvN/RN80LnhJQL2omORsIHYu99YUBNqDeNzastfJ++Kebbir6t
heFDb0fHGL7vfvnf0HNZz87COmX/CvYp5EvMzdq2daDtnKxt3EXUX0icqzyb
trPht6atRdYxiGyHxtRYsiHqeyS0rHRcAH0/+hvT/6ysffW2tJ2Rtc/eTrmJ
gnNxavuyYB9KvtNdwpeFPdK/ne5ryhXQLyf23dWmu0Ey4umOOFRwjlK5ySb8
Xj2FHyfGdi9Apiv0UYo59K1Z53qGJcYmlfNRbnBU5LkqR3hmzpi/sP668DvB
fzFx7llr3Au6RM6621NWQm+F/khYKfStBeeglHvqAn299n7B9T6Bsf6puiOy
xvyFRRXXHVPBmNRy7V/FOPL1s8YKDkMvLm/MYFDBOSzlrjrDv4Z6n4JzBxdC
96U+MefcmMYQ9i0fSr6TMPDroF9N/Jagk+YHXTLn+sVZ+2K9C9Yln0zYWYr+
QQVjaJfHXgN9ey/5wLI10JdoLtArCvZB5XtOV44OupXOcNp76Aj1ZyPf3aeh
7y/ohyPnnppC95EtKfjbrg6suxT6umY9xq06q7Rdpm+Ff2Xsb9DcrwrMK438
pVnLjND9zzd1SbttKPT0xLlO6TwIfUPks9SQ8btDX05pmXYOTW9Proicq9Ib
lHmR56Cx05QWjDUiMZZdS/eNbEFs3ji+cUTsNtVvoO1T+vflvFxPPQicu12j
/F+Rc7jN0VcZmRcYv3lg7O3O2FixMDhhvc0i5+6F+d4E/57Y2POnGb/NuCM2
9qU3GspVtEH+7CrOWRzHXI+lPF1kDKS74kXFm4HfqNwSOWekXNFe2TDmc6sw
IejKGedGbkuM5StHUgN6n+yl/GmtCeNdlfsPu+Z76lMvpjc2it/hN1SsqBhb
8R/0pOi/PRV4DrIdbWL7KrIhZ1A/M/ZcFIMsDJ1zV65dmImw1x90XsoZg31H
WBL8qoFtnrB0vYnSWyhh6sq1lNH6VnDO5X/I942dC5WPOCPymdVZrahvZD3T
eeeehCHdoLWNzdMbFb0NuSlnbElvRP6NrSO/FVOMLV9QNki2Rz5hF+rTEr9F
kk1SriCjN0WVnDMQVndi5Ldwwuya6e5Dfgt9qys+gb4x9ls7+WCzIp9Bnb0T
A8fGynkq16kYuSny5aAnIdtM+0nnK7bsPcy/p9Ze8V7gPahY+QTkS1V0zDwt
8hnT2ZLMa5HPqM5mucDYRCHyWy9hFNcoFo7NU474o9A5R+UahZkIW6gte1/Z
GEOO+X0PPTxtGzqH9fwo71j9D2E08HfAvx/+ItrWQN+fd+yunNiSyJiLsJYc
Y/wsLCZyLFQJm5mOfEZ1NvWGRG+h3oJ+J+M3UfKlbgmd25JPtTRnjFHYojDB
r3O2abJljaB3xcYchDUoBtpG/7vof6/iD+gfY+c8lOtQDCWs+gt0lCpnzPqP
yG8w9PaiifxB6PnCzORrs+Z/Qz8BfzL8UxUzxMZghL0II/sjNmYkrEgYl3y/
waGxNfmA22NjvMJ2FTMeD3923mupnNwe6rvzzl3qjY+w9wXMb09ZY/CHkX8s
9FuIpoH3wl+R9472RBj5jtTdqDeOyv2tzHltlAPsie4tofeW1li+99DQ2JR8
8G+RfRyZNcKLyjn3+wvzfSJwDli+13f0qRHYB9uS8x2ru1VnXL728NC5F/nc
eouxTucp4zcZgWyZ9iTy58I/umBMW1h2Puu3Od8kfluhNzqS3R+apz4lI8c0
imV0JyvX/Ss6nwyc8/4w8ps6vaWrIp9Q9jHv3IpyiPqtlyMTB/7Nl1K/KTRW
E9G2WvdHaKxMGM1W6FGhsYs60L3RdRVldJExkN9jY3jC7oTp7o6NwQl705r9
oHwe/e+QPyibHRsDFPanOe8Sdom+TRnnUOdExliErchGfi5sLzHWdwptZRLn
EJU71Ju/I3nnEJU71JuoXvSfyfr0oh7TVqLgnLRy0XqzdQ2yfShPFhlTq6VY
q2BZYWhnyJek1E/7Ddf4yD6BfAHduWcL22Z+p6f9pmJ0ZB9BvoHaFsXOsSi3
Iozmk9g5QOX+hMlsio0ZCitUTD4/do5GuRlhOP0i3/m665WDWJv4zZnemmkP
aS0/TPw2W2v6buwcnXJz8vlnx87RKTcnH74efesWnBvRm5AhkWNaxbL6xkYa
SzYv7Rzv0Mg+q3zVetBzY+c4ldsUJtQ/cgyj2EV99uR8B+vulY2pFNlHkG8w
Fbp85DtCd4NsRr3IGJKwI70xPiR8TZhNxjl4+XL7It/F8un+yTlGV2yuGPNn
4emh3z4Ic9wL/UDot12nQB/IOYZQ7KCY7FfoqcKM6N8Yeify94bOjTUI/LZI
OQjlHvTGSG9/ekJH6f/eAEFP0XyL/KZrc2zMWFixMKmL4C0r+G2F3kT8Tt+H
QudCGwV+C7048d7Vm+i/Y2PawrKVg0glzsEr9643tvJFzyk4lyCftFTiNwV6
S6CcmXKVHzPmprLOWV4oX1e/V9pvOBtGxuCEvemNUPHEbwL0FkBvuj7J2YeX
7y4ddyL/MXT/rHV8HDlGU2wmn3SM3vPHfhsmn68k9VKUV9L2CU5A3xf06Zl2
TPAZdFlKGLitf+g7UHdfL+jX+C1ezTu3qN/8htBv7PS2rnvaseG1eWPdihH1
Flw5K+Wq9Ca8VmwMUdjhhfT5Et5XlKvTviOeo+/4vHPXsikNEmMuwlqUIz8l
MeYgrEE56KM138TYvnzOeokxCmETypFnGC9LWZb2m7apod946W2XMETlFoYk
fvuiHMNn9P0077vycMbYzIqcsRBhNNeFfmOot4WXao8kjvEV2yvHrrdV8sHl
e+uNld5Srkr81lNvKpVLnB+5r3KK8r3m5T2WfLAOiTFVYanKSUTyNxQDIF9L
93/ObarLp9mMri2UkdTXYH87J8ZchbXqTcTtoW24bLd0jAx9J+guUJ9OiTFG
YYvKodwZ2ueQryHM97ecfXD53vKR7gl9BnX25JNr7+lNqd6Sag8uQNepyG/m
t/gbnXUSYxjCLpRD7poYAxb2qxzxwNB3mO4u7YELE2PWwqqVY/k+NCYoLFBv
1IR9X5r323Fh4MK+e+T9Fl0YePWCc8TKDQuj1l2iN216y6Y7ZZDsa+S7VTmV
n0JjGMIudKfIV6oYee7ymf59mxs5t6w3ultDYwrCEnSHPoF8Jufc+lrhZ4w9
Whgs9TXof4z6o3n7Imo7BdkD6BuXNqYp27aXth8ztnGn664q2HbrDXPpyDGN
Yhn1uT+0zZStfBT6hbx9WPmu0vFoaB9LvtV4+I+H9vnk68lHHx3aR5RvqBjp
oO6LyLKKWZRb0Zt/vfVXjmUPvF8jjyWMoFlizEtYl96QNEmMWQmr0huUZ0L/
T4n+l0QY8rehMXJh4/ofmXGh/4dF/7siG/SVfOG83zLpf2QeDG2DZXsV0+kt
i3xu+dp606K9dSTy3aQ9NoW+k/O+GzbrjMGfm7Mt0hvjVtSPY7wZaWN+ijUn
5S2rmFO2bn7Otk02r2ZkzFtYt/ro7ZH+p0f/y6M3SFnFEzljsfIhW0X2CeUL
ysZUox5SlqcdEz8f+s2n3noqh/Fc6P+x0f/WCFMPct4z2ivKscp3/S7nvSQf
tknknIdyHXPS/l+pyrHr+p8pvbXZlvPZ15ubiaH/B0j/+/MuMidQLxu7rpho
Wuj/sdL/VmmOteXrUTal/QayfWQMW9j1atpOT5xTUi5Jb6DOSJyjUm5Kb1Ji
ZJPYsnoTenlkGy/bLp3NE2OSwiL1xurt0P9zpv8105sG5e71pkJvKZTDHwhd
LzY2rzu8orDEnLFn+bzKTQ5K/JZOOcoTE2MUwib0Juj/Z2pnLQ==
         "]]}]}, 
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.15], EdgeForm[
      None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxMvWWUXMfStCszM5PMmubN3QZZ1owsM8psyzLJzMzMzAwyMzMzMzMzo8x0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         "]], PolygonBox[CompressedData["
1:eJwtm3n8VNP/x6e0U8m+tEurtCAtM3Mnc+/cmU+bIkS0kEpCioqUNlpoL4oW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         "]]}]}, {}, {}, {}, {}, {}, {}}], 
   {Arrowheads[{-0.05, 0.05}], 
    ArrowBox[{{0.5, 0.75}, {0.5, 3.5058598986994713`}}]}, 
   {Arrowheads[{-0.05, 0.05}], 
    ArrowBox[{{3.25, 2.125}, {3.25, 5.341316050004795}}]}, 
   {Arrowheads[{-0.05, 0.05}], ArrowBox[{{6, 3.5}, {6, 8.873966774031752}}]}, 
   InsetBox["\<\"\[Tau] \[GreaterEqual] 0.8\"\>", {0.75, 2.3779299493497357}, \
{-1, 0},
    BaseStyle->{FontSize -> 22, FontFamily -> "Times"}], 
   InsetBox["\<\"\[Tau] \[GreaterEqual] 0.85\"\>", {3.5, 3.9831580250023975}, \
{-1, 0},
    BaseStyle->{FontSize -> 22, FontFamily -> "Times"}], 
   InsetBox["\<\"\[Tau] \[GreaterEqual] 0.9\"\>", {6.25, 6.436983387015876}, {-1, 0},
    BaseStyle->{FontSize -> 22, FontFamily -> "Times"}]},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(av\\)]\\)\"", FontSize -> 
       24, StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(dif\\)]\\)\"", FontSize -> 
       24, StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  LabelStyle->{
   FontSize -> 22, FontColor -> GrayLevel[0], FontFamily -> "Times"},
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{0, 12}, {0, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.795371686684599*^9, 3.795371715449486*^9}, 
   3.7953717460732546`*^9, 3.7953718000471897`*^9, 3.7953718577753963`*^9, {
   3.795371921573662*^9, 3.795371967826623*^9}, 3.795372033812674*^9, {
   3.795372162870771*^9, 3.7953721772107267`*^9}, {3.7953745762393217`*^9, 
   3.7953745900983324`*^9}, {3.7953746603704185`*^9, 3.7953746806680765`*^9}, 
   3.7953747932208166`*^9, {3.7953748694776993`*^9, 3.7953749097652054`*^9}, 
   3.7953750410524497`*^9, 3.7953752362386703`*^9, 3.7953753229439507`*^9, 
   3.7953755189665723`*^9, 3.795375586712308*^9, 3.795375640272976*^9, 
   3.7953757175076485`*^9, {3.7953766612140684`*^9, 3.795376705351063*^9}, 
   3.795376784141838*^9, 3.808422547518124*^9, 3.8091018324620576`*^9},
 CellLabel->"Out[304]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"ee72f54c-af14-438d-9ff9-816a15803990"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.4 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3691, 97, 181, "Input",ExpressionUUID->"76181683-46c1-4e2e-9892-76512bcd416b"],
Cell[CellGroupData[{
Cell[4274, 121, 11164, 294, 1077, "Input",ExpressionUUID->"98993e17-702d-4e6a-b7de-04f51a5624fe"],
Cell[15441, 417, 603, 11, 46, "Output",ExpressionUUID->"0990f73c-6157-43f3-ba47-788a90d6a2a7"],
Cell[16047, 430, 5827, 148, 263, "Output",ExpressionUUID->"d4a67d5a-9ef6-454b-90d9-0ce4a022b6c3"],
Cell[21877, 580, 614, 11, 46, "Output",ExpressionUUID->"5943234c-7644-4d4b-87e5-ec03a8a34d12"],
Cell[22494, 593, 4427, 127, 205, "Output",ExpressionUUID->"ed5df530-4850-4c04-83a3-08eb6a04e31c"],
Cell[26924, 722, 697, 12, 46, "Output",ExpressionUUID->"ed0e1a68-437f-4839-924c-daf42f5a4c58"],
Cell[27624, 736, 613, 12, 46, "Output",ExpressionUUID->"f5333ee1-90d4-489b-9d74-0f382ba168a5"],
Cell[28240, 750, 649, 12, 46, "Output",ExpressionUUID->"303b25f8-6a10-4b20-80f1-f22ad752a6d0"],
Cell[28892, 764, 1141, 31, 117, "Output",ExpressionUUID->"26220521-6264-4220-9e71-819147c0bb48"],
Cell[30036, 797, 613, 11, 46, "Output",ExpressionUUID->"e39b48ab-a208-47f9-884e-15893e681593"],
Cell[30652, 810, 1920, 54, 111, "Output",ExpressionUUID->"ec21aa88-c54f-4fe6-a987-9fc1f56e312d"],
Cell[32575, 866, 624, 11, 46, "Output",ExpressionUUID->"add38e22-e81b-4bd1-839f-b95d4277658e"],
Cell[33202, 879, 2315, 61, 90, "Output",ExpressionUUID->"93d36b18-60a6-444a-ae97-b2a094fd1c01"],
Cell[35520, 942, 697, 12, 46, "Output",ExpressionUUID->"6a9eb50c-c2b2-4c47-be4f-e56809253c64"],
Cell[36220, 956, 579, 11, 46, "Output",ExpressionUUID->"9d65186e-7c05-4135-8249-88515ebe7017"],
Cell[36802, 969, 688, 12, 46, "Output",ExpressionUUID->"a0e2926b-f645-4dda-8959-356235377457"],
Cell[37493, 983, 15854, 321, 343, "Output",ExpressionUUID->"0486c26b-e668-438c-b851-65f706a6db4f"]
}, Open  ]],
Cell[53362, 1307, 2465, 65, 181, "Input",ExpressionUUID->"0f327dc6-b4eb-4b39-9bff-cd62af8c72dd"],
Cell[CellGroupData[{
Cell[55852, 1376, 4094, 107, 209, "Input",ExpressionUUID->"cb398d52-cbac-4695-a9ba-7a0ffedde2b9"],
Cell[59949, 1485, 754, 10, 46, "Output",ExpressionUUID->"dfebce2a-95fe-4dde-8688-fb4509b90dc4"],
Cell[60706, 1497, 14206, 295, 314, "Output",ExpressionUUID->"28bf50cc-eb96-406c-9b57-ad1c7238e1a0"],
Cell[74915, 1794, 14204, 295, 314, "Output",ExpressionUUID->"557e11ee-7604-4efb-a8e5-464636ec06ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89156, 2094, 5080, 126, 337, "Input",ExpressionUUID->"3ce6c1d5-885e-421a-bc11-968f2c7e043e"],
Cell[94239, 2222, 832, 13, 46, "Output",ExpressionUUID->"23bb4793-ad14-40e1-a37c-03afb96010b0"],
Cell[95074, 2237, 104360, 1709, 431, "Output",ExpressionUUID->"8d747576-3bff-4749-949f-95724a89eaa7"],
Cell[199437, 3948, 911, 14, 46, "Output",ExpressionUUID->"783a9514-377e-4c58-8831-b558e1ea1ca4"],
Cell[200351, 3964, 2019, 50, 144, "Output",ExpressionUUID->"18db6aa7-5bd6-47cd-bbd1-459c61c59c60"],
Cell[202373, 4016, 828, 13, 46, "Output",ExpressionUUID->"7774ea04-9d91-4a5e-85e4-2abe26f4dd0f"],
Cell[203204, 4031, 2942, 80, 131, "Output",ExpressionUUID->"13e69be8-5ec5-497c-8784-731fcb030b33"],
Cell[206149, 4113, 898, 14, 46, "Output",ExpressionUUID->"de30db04-eec8-4eb2-a39a-7f597892697d"],
Cell[207050, 4129, 919, 18, 46, "Output",ExpressionUUID->"64489aa0-0db1-4471-8c1b-7b5e53ed71fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208006, 4152, 9997, 266, 745, "Input",ExpressionUUID->"476da969-24f5-445a-a6a0-9b008636bb29"],
Cell[218006, 4420, 999, 14, 46, "Output",ExpressionUUID->"bc3725a1-7d0a-453d-af71-d7869098f041"],
Cell[219008, 4436, 3791, 102, 135, "Output",ExpressionUUID->"04413186-7d3e-40cd-86eb-30a8236affb8"],
Cell[222802, 4540, 902, 13, 46, "Output",ExpressionUUID->"5b7428b5-1721-47ac-8bd0-ef9201b5398d"],
Cell[223707, 4555, 2067, 54, 80, "Output",ExpressionUUID->"3aa2414d-e643-444a-87de-e6769e14ea36"],
Cell[225777, 4611, 1022, 15, 46, "Output",ExpressionUUID->"0674e753-a03e-4312-9010-7995c97fb874"],
Cell[226802, 4628, 1023, 15, 46, "Output",ExpressionUUID->"c3f918ee-abcd-4ed3-b4f1-ef2bfbb16a9a"],
Cell[227828, 4645, 1223, 24, 46, "Output",ExpressionUUID->"375ece59-3c50-44de-9910-10257b5fa4fc"],
Cell[229054, 4671, 1002, 18, 46, "Output",ExpressionUUID->"e03be4b3-bb02-4c87-8e41-7348c44ba724"],
Cell[230059, 4691, 981, 14, 46, "Output",ExpressionUUID->"c2b955f4-b759-4b50-a686-5adf42393bfa"],
Cell[231043, 4707, 874, 13, 46, "Output",ExpressionUUID->"6ca8e548-52ce-442a-9440-dcc3bd6fdc29"],
Cell[231920, 4722, 960, 14, 46, "Output",ExpressionUUID->"bb7d8cd1-08e9-4760-8016-d54c3a285514"],
Cell[232883, 4738, 999, 14, 46, "Output",ExpressionUUID->"fb39f4ae-1053-4ee3-a1cc-033c935535b0"],
Cell[233885, 4754, 2810, 76, 92, "Output",ExpressionUUID->"339da5ae-81fc-4beb-a69e-54107495f121"],
Cell[236698, 4832, 1026, 15, 46, "Output",ExpressionUUID->"fd18287d-311f-4ea9-be4e-1820c6703c6c"],
Cell[237727, 4849, 507, 11, 32, "Message",ExpressionUUID->"182d2c88-f35c-4534-a84c-24f028bff9f7"],
Cell[238237, 4862, 1164, 23, 71, "Output",ExpressionUUID->"74ef7fe7-0767-4970-a1aa-2246fe4c09dd"],
Cell[239404, 4887, 876, 13, 46, "Output",ExpressionUUID->"47481129-5bb2-476e-a733-e49da05553a9"],
Cell[240283, 4902, 960, 14, 46, "Output",ExpressionUUID->"070d9cd7-1e49-4de5-bf1f-c93d5ce6d8fc"],
Cell[241246, 4918, 951, 14, 46, "Output",ExpressionUUID->"93d36a2c-86eb-4944-b398-2dee881aeb0c"],
Cell[242200, 4934, 1430, 32, 83, "Output",ExpressionUUID->"fede6b5d-68a3-46b1-aab3-db4203f8879a"],
Cell[243633, 4968, 963, 14, 46, "Output",ExpressionUUID->"ff9c8089-749a-4084-af81-2a1a8e1ec51b"],
Cell[244599, 4984, 1157, 23, 79, "Output",ExpressionUUID->"1a585cbe-63c6-4236-9672-abc6a9e425d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245793, 5012, 4331, 101, 381, "Input",ExpressionUUID->"df546899-6e77-47f3-9290-b5dd0547e8b8"],
Cell[250127, 5115, 852, 12, 46, "Output",ExpressionUUID->"638c859e-0c9a-41d4-ae56-9ad1192efc9d"],
Cell[250982, 5129, 3205, 91, 124, "Output",ExpressionUUID->"f8e9bb01-e2f2-44d1-9a68-2c11f51f9df4"],
Cell[254190, 5222, 753, 11, 46, "Output",ExpressionUUID->"57481a4c-d009-4d3e-8d60-5bb882ef26f8"],
Cell[254946, 5235, 998, 22, 94, "Output",ExpressionUUID->"975d490b-0f57-484c-a980-9df4d07236b8"],
Cell[255947, 5259, 797, 12, 46, "Output",ExpressionUUID->"8d59ec4f-e68b-468d-b939-00343bacafe0"],
Cell[256747, 5273, 712, 12, 46, "Output",ExpressionUUID->"8b49b50d-68a3-4ac0-a749-8dcf36d05616"],
Cell[257462, 5287, 857, 13, 46, "Output",ExpressionUUID->"544016d3-dfc5-4222-90ed-86f549fc72ad"],
Cell[258322, 5302, 884, 13, 75, "Output",ExpressionUUID->"71aa2dc3-fd62-428d-bff0-341ff06e8470"],
Cell[259209, 5317, 656, 10, 46, "Output",ExpressionUUID->"35c69f79-ab69-4d4d-afcd-6d6c25ec0af1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259902, 5332, 6076, 166, 563, "Input",ExpressionUUID->"a5a4eaf0-e8d8-4615-9a75-32134cb9fbea"],
Cell[265981, 5500, 874, 12, 46, "Output",ExpressionUUID->"ded4a412-11bb-4572-929f-775944c0e261"],
Cell[266858, 5514, 2043, 50, 138, "Output",ExpressionUUID->"ef6932fa-baff-41f0-b8bd-5e953c355663"],
Cell[268904, 5566, 892, 13, 46, "Output",ExpressionUUID->"1c99729d-f658-47f4-84a5-307ca1a21261"],
Cell[269799, 5581, 923, 16, 69, "Output",ExpressionUUID->"9337025e-9ca4-480b-ac09-1c10c3ffe24d"],
Cell[270725, 5599, 878, 12, 46, "Output",ExpressionUUID->"5737c285-dd13-41a9-8318-e81863d2c713"],
Cell[271606, 5613, 2091, 52, 138, "Output",ExpressionUUID->"b4699203-31fc-4342-add4-63b0a9024641"],
Cell[273700, 5667, 894, 13, 46, "Output",ExpressionUUID->"d1319dd7-17a8-437b-a1de-0b6ff557de58"],
Cell[274597, 5682, 903, 15, 69, "Output",ExpressionUUID->"64c2f3c1-7c3e-4f3f-bc7c-83450caf8a6a"]
}, Open  ]],
Cell[275515, 5700, 9525, 241, 759, "Input",ExpressionUUID->"7f666226-3ed5-468d-a658-3a1fba0f34ee"],
Cell[CellGroupData[{
Cell[285065, 5945, 9954, 243, 619, "Input",ExpressionUUID->"d8df541f-dfbc-4cab-a7a8-067981d0ebe9"],
Cell[295022, 6190, 1389, 22, 46, "Output",ExpressionUUID->"71f9d473-2d9c-4d1d-815a-e866f3ee9c13"],
Cell[296414, 6214, 1564, 29, 72, "Output",ExpressionUUID->"66a58d21-746e-41c2-a449-cc3db78f5743"],
Cell[297981, 6245, 494, 11, 32, "Message",ExpressionUUID->"f43685b2-bd20-4b0a-9efd-2e4ba56cd732"],
Cell[298478, 6258, 494, 11, 32, "Message",ExpressionUUID->"90525990-f055-469c-888b-48ed285db197"],
Cell[298975, 6271, 52024, 1000, 547, "Output",ExpressionUUID->"1ea79b0e-da8b-4d6a-95e2-d63276ee75f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351036, 7276, 21596, 554, 1436, "Input",ExpressionUUID->"e0e11f8b-3a01-4428-9e74-ce5ccd9b1849"],
Cell[372635, 7832, 3721, 78, 524, "Output",ExpressionUUID->"db222317-eadf-4bf7-8c2f-ecc005c504ec"],
Cell[376359, 7912, 291, 7, 46, "Output",ExpressionUUID->"a814f0aa-7c99-457d-b7f1-98d0f76bd9ff"],
Cell[376653, 7921, 293, 7, 46, "Output",ExpressionUUID->"64f2bd2f-4723-4241-94e7-287ccffa1477"],
Cell[376949, 7930, 438, 11, 60, "Message",ExpressionUUID->"de865920-ba8c-40cf-937f-4dd3b36f0615"],
Cell[377390, 7943, 217, 4, 46, "Output",ExpressionUUID->"2cfc4087-086e-4bf9-b85f-f6d2e2727f18"],
Cell[377610, 7949, 438, 11, 60, "Message",ExpressionUUID->"d07dda14-c08c-4155-b8d2-47559fd33dbb"],
Cell[378051, 7962, 217, 4, 46, "Output",ExpressionUUID->"11a45757-53b0-4f3c-b7d6-22becfa06fe0"],
Cell[378271, 7968, 510, 12, 32, "Message",ExpressionUUID->"8d1cf6c9-73b6-476c-a817-9d05d170d8ff"],
Cell[378784, 7982, 510, 12, 32, "Message",ExpressionUUID->"fa2e3763-b0d1-44fc-a378-a9c81ac88263"],
Cell[379297, 7996, 65141, 1237, 543, "Output",ExpressionUUID->"02ac8946-e81c-49e1-86a9-42fe1334a7bd"],
Cell[444441, 9235, 296, 5, 46, "Output",ExpressionUUID->"fb96aa57-5d5a-4e72-aa48-d44eee36ed63"],
Cell[444740, 9242, 217, 4, 46, "Output",ExpressionUUID->"5c23e212-433e-4daf-9259-a4db0757b6b8"],
Cell[444960, 9248, 264, 5, 46, "Output",ExpressionUUID->"b45950ed-98c6-4b92-9162-08a6aad16023"],
Cell[445227, 9255, 330, 8, 46, "Output",ExpressionUUID->"77111834-7a94-444c-824b-0cbe3ee6af25"],
Cell[445560, 9265, 327, 8, 46, "Output",ExpressionUUID->"db9dbb9e-d715-4980-ac1d-d135b861e868"],
Cell[445890, 9275, 276, 5, 46, "Output",ExpressionUUID->"3106c1c4-87e4-4e2a-a3c9-a8c8fa250598"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446203, 9285, 11665, 301, 461, "Input",ExpressionUUID->"75c97ef9-5c73-457a-ae06-82f3466c7b6d"],
Cell[457871, 9588, 409174, 6726, 835, 390461, 6421, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"ee72f54c-af14-438d-9ff9-816a15803990"]
}, Open  ]]
}
]
*)


